Regularized calculation of the retarded Green function in Schwarzschild spacetime

The retarded Green function for linear field perturbations of black hole spacetimes is notoriously difficult to calculate. One of the difficulties is due to a Dirac-$\delta$ divergence that the Green function possesses when the two spacetime points are connected by a "direct" null geodesic. We present a procedure which notably aids its calculation in the case of Schwarzschild spacetime by separating this direct $\delta$-divergence from the remainder of the retarded Green function. More precisely, the method consists of calculating the multipolar $\ell$-modes of the direct $\delta$-divergence and subtracting them from the corresponding modes of the retarded Green function. We illustrate the usefulness of the method with some specific calculations in the case of the scalar Green function and self-field for a point scalar charge in Schwarzschild spacetime.

==> anc/TwodLocalExpansions_arxiv.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    499236,      13740]
NotebookOptionsPosition[    492900,      13642]
NotebookOutlinePosition[    493260,      13658]
CellTagsIndexPosition[    493217,      13655]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Hadamard Form of the Green Function 
in 2-Dimensions\
\>", "Title",
 CellChangeTimes->{{3.769872788787897*^9, 
  3.769872788959181*^9}},ExpressionUUID->"70e2696f-c1b6-43c7-a3f7-\
f15d93e763bc"],

Cell[CellGroupData[{

Cell["Copyright", "Section",ExpressionUUID->"6f9dcfb0-f194-4858-9d10-b7ad200330d3"],

Cell[CellGroupData[{

Cell["License", "Subsection",ExpressionUUID->"9d4b080c-d377-4f7c-a3d5-409bcde0faf6"],

Cell["Copyright (c) 2009 Barry Wardell and Adrian C. Ottewill", "Text",ExpressionUUID->"005726c6-e33d-4dd6-9480-7754abbf480e"],

Cell["\<\
This program is free software; you can redistribute it and/or modify it under \
the terms of the GNU General Public License as published by the Free Software \
Foundation; either version 2 of the License, or (at your option) any later \
version.

This program is distributed in the hope that it will be useful, but WITHOUT \
ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or FITNESS \
FOR A PARTICULAR PURPOSE. See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License along with \
this program; if not, write to the Free Software Foundation, Inc., 59 Temple \
Place - Suite 330, Boston, MA 02111 - 1307, USA.\
\>", "Text",ExpressionUUID->"ab479e62-6646-487f-b5ec-741510680fe4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Spacetime", "Section",ExpressionUUID->"1a3d3c21-4cef-4b14-873d-207ea943f65e"],

Cell[TextData[{
 "We consider the case of a d-dimensional spacetime of the form\n\nds^2= \
(-f(r) ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"dt", "^", "2"}], "+", 
    SuperscriptBox[
     RowBox[{"f", "(", "r", ")"}], 
     RowBox[{"-", "1"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "86a83916-5ad5-4caa-9371-d53d25387859"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["dr", "2"], ")"}], "/", 
    SuperscriptBox["r", "2"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d39c4349-65d3-43ab-bf64-ff9a16da1057"]
}], "Text",
 CellChangeTimes->{
  3.7698728369126368`*^9, {3.769872940939495*^9, 3.7698729687328672`*^9}, 
   3.769873007173966*^9},ExpressionUUID->"6aaa5549-e132-4e0c-9017-\
97bf42012dcb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"d", "=", "4"}], ";"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Sigma]nmax", "=", "16"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"spacetime", "=", "\"\<cn\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", "r_", "]"}], ":=", 
     RowBox[{"1", "-", 
      RowBox[{"2", 
       RowBox[{"M", "/", "r"}]}]}]}], ";"}]}]}]], "Code",
 CellChangeTimes->{{3.769873124267624*^9, 3.769873140261656*^9}, {
  3.769873721171537*^9, 3.769873722501279*^9}, {3.769873909186159*^9, 
  3.769873921641753*^9}, {3.770051598512803*^9, 3.7700515992175426`*^9}, {
  3.77199185540803*^9, 3.7719918563991957`*^9}, {3.773395448641473*^9, 
  3.7733954489996643`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"5a58d2b4-c3f9-4385-8dc6-2e85e0efc437"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gtt", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"f", "[", "r", "]"}]}], "/", 
    SuperscriptBox["r", "2"]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"grr", "[", "r_", "]"}], "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f", "[", "r", "]"}], " ", 
      SuperscriptBox["r", "2"]}], ")"}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.769873381848362*^9, 3.769873434987602*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"4b4773fd-3508-4177-b9b1-1e5a8475530d"],

Cell["\<\
dt = t'-t, dr=r'-r
For the odd coefficients see Ottewill and Wardell non-geodesic paper\
\>", "Text",ExpressionUUID->"01121d00-52ba-4d09-acdc-6ccbb86232ca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]Coef\[Gamma]", "[", 
      RowBox[{"0", ",", "0"}], "]"}], "[", "r_", "]"}], "=", "0"}], ";"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{"for", " ", "odd", " ", "terms"}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Sigma]Coef\[Gamma]", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{"gtt", "[", "r", "]"}], "/", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Sigma]Coef\[Gamma]", "[", 
     RowBox[{"0", ",", "2"}], "]"}], "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{"grr", "[", "r", "]"}], "/", "2"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.769873175880845*^9, 3.7698731810482187`*^9}, {
  3.769873253923563*^9, 3.769873261965464*^9}, {3.769873485292837*^9, 
  3.76987350154595*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"f0813680-c7df-4cc7-a364-f24618c0cf86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Sigma]Coef\[Gamma]", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "i"}], "+", "1"}], ",", "_"}], "]"}], "[", "r_", "]"}], 
     "=", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", 
      RowBox[{"\[Sigma]nmax", "/", "2"}]}], "}"}]}], "]"}], ";"}]], "Code",
 CellChangeTimes->{{3.769873266222423*^9, 3.769873272687125*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"452236b1-fc1b-4070-946f-18d3058ba083"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Sigma]Sum", "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Sigma]Extra", "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Sigma]Current", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"i", "+", "k"}], ">=", " ", "2"}], " ", "&&", " ", 
       RowBox[{
        RowBox[{"i", "+", "k"}], "<=", "\[Sigma]Current"}]}], ",", 
      RowBox[{"\[Sigma]Sum", "=", 
       RowBox[{"\[Sigma]Sum", "+", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Sigma]Coef\[Gamma]", "[", 
           RowBox[{"i", ",", "k"}], "]"}], "[", "r", "]"}], 
         RowBox[{"\[Epsilon]", "^", 
          RowBox[{"(", 
           RowBox[{"i", "+", "k"}], ")"}]}], " ", 
         RowBox[{"dt", "^", "i"}], " ", 
         RowBox[{"dr", "^", "k"}]}]}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "\[Sigma]Current"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "\[Sigma]Current"}], "}"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Sigma]Sumt", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"D", "[", 
      RowBox[{"\[Sigma]Sum", ",", "dt"}], "]"}]}], "/", "\[Epsilon]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Sigma]Sumr", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"\[Sigma]Sum", ",", "r"}], "]"}], "-", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[Sigma]Sum", ",", "dr"}], "]"}], "/", "\[Epsilon]"}]}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{{3.769873282044413*^9, 3.769873314419012*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"e57d416e-4323-4684-9f5d-cf1fdb97f15a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"\[Sigma]Current", "<", "\[Sigma]nmax"}], ",", "\n", 
    RowBox[{
     RowBox[{"\[Sigma]Current", "=", 
      RowBox[{"\[Sigma]Current", "+", "1"}]}], ";", "\n", 
     RowBox[{"\[Sigma]Extra", "=", "0"}], ";", "\n", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"i", "+", "k"}], ">=", " ", "2"}], " ", "&&", " ", 
          RowBox[{
           RowBox[{"i", "+", "k"}], "==", "\[Sigma]Current"}]}], ",", 
         RowBox[{"\[Sigma]Extra", "=", 
          RowBox[{"\[Sigma]Extra", "+", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Sigma]Coef\[Gamma]", "[", 
              RowBox[{"i", ",", "k"}], "]"}], "[", "r", "]"}], 
            RowBox[{"\[Epsilon]", "^", 
             RowBox[{"(", 
              RowBox[{"i", "+", "k"}], ")"}]}], " ", 
            RowBox[{"dt", "^", "i"}], " ", 
            RowBox[{"dr", "^", "k"}]}]}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "\[Sigma]Current"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "\[Sigma]Current"}], "}"}]}], "]"}], ";", 
     "\n", 
     RowBox[{"\[Sigma]Sum", "=", 
      RowBox[{"\[Sigma]Sum", "+", "\[Sigma]Extra"}]}], ";", "\n", 
     RowBox[{"\[Sigma]Sumt", "=", 
      RowBox[{"\[Sigma]Sumt", "-", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"\[Sigma]Extra", ",", "dt"}], "]"}], "/", "\[Epsilon]"}]}]}],
      ";", "\n", 
     RowBox[{"\[Sigma]Sumr", "=", 
      RowBox[{"\[Sigma]Sumr", "+", 
       RowBox[{"D", "[", 
        RowBox[{"\[Sigma]Extra", ",", "r"}], "]"}], "-", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"\[Sigma]Extra", ",", "dr"}], "]"}], "/", "\[Epsilon]"}]}]}],
      ";", "\n", 
     RowBox[{"\[Sigma]Eqn", "=", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"gtt", "[", "r", "]"}]}], ")"}], " ", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"\[Sigma]Sumt", "^", "2"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Epsilon]", ",", "0", ",", "\[Sigma]nmax"}], "}"}]}], 
           "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"grr", "[", "r", "]"}]}], ")"}], " ", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"\[Sigma]Sumr", "^", "2"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Epsilon]", ",", "0", ",", "\[Sigma]nmax"}], "}"}]}], 
           "]"}]}], "-", 
         RowBox[{"2", " ", "\[Sigma]Sum"}]}], ",", "\[Epsilon]", ",", 
        "\[Sigma]Current"}], "]"}]}], ";", "\n", 
     RowBox[{"Print", "[", 
      RowBox[{"\[Sigma]Current", ",", "\"\<\\t\>\"", ",", 
       RowBox[{
        RowBox[{"Timing", "[", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"tmp", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Sigma]Coef\[Gamma]", "[", 
                RowBox[{"i", ",", 
                 RowBox[{"\[Sigma]Current", "-", "i"}]}], "]"}], "[", "r", 
               "]"}], "/.", 
              RowBox[{
               RowBox[{"Solve", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"\[Sigma]Eqn", ",", 
                    RowBox[{
                    RowBox[{"dt", "^", "i"}], " ", 
                    RowBox[{"dr", "^", 
                    RowBox[{"(", 
                    RowBox[{"\[Sigma]Current", "-", "i"}], ")"}]}]}]}], "]"}],
                   "==", "0"}], ",", 
                 RowBox[{
                  RowBox[{"\[Sigma]Coef\[Gamma]", "[", 
                   RowBox[{"i", ",", 
                    RowBox[{"\[Sigma]Current", "-", "i"}]}], "]"}], "[", "r", 
                  "]"}]}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\n", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Sigma]Coef\[Gamma]", "[", 
               RowBox[{"i", ",", 
                RowBox[{"\[Sigma]Current", "-", "i"}]}], "]"}], "[", "r_", 
              "]"}], "=", 
             RowBox[{"Simplify", "[", "tmp", "]"}]}]}], "\n", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", "\[Sigma]Current", ",", "2"}], 
            "}"}]}], "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "\"\<\\t\>\"", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{"MemoryInUse", "[", "]"}], "/", "1024"}], "]"}]}], "]"}], 
     ";"}]}], "]"}], ";"}]], "Code",
 CellChangeTimes->{{3.7698733261291027`*^9, 3.769873365118164*^9}, {
  3.769873578789196*^9, 3.7698736858865356`*^9}, {3.769874411988447*^9, 
  3.7698744245526543`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"4b3ebabe-6183-4819-a82d-fc1442e599cc"],

Cell[BoxData[
 TemplateBox[{
  "Solve","ivar",
   "\"\\!\\(\\*FractionBox[RowBox[{\\\"M\\\", \\\"-\\\", \\\"r\\\"}], \
RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\"r\\\", \\\"2\\\"], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\
\"2\\\"}], \\\" \\\", \\\"M\\\"}], \\\"+\\\", \\\"r\\\"}], \\\")\\\"}], \\\"2\
\\\"]}]]\\) is not a valid variable.\"",2,49,1,19169104300781685502,"Local 3"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.777613022267026*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"7e0b5d41-0b1c-4ad5-9b14-49f57ff99971"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","reps",
   "\"\\!\\(\\*RowBox[{\\\"{\\\", \\\"True\\\", \\\"}\\\"}]\\) is neither a \
list of replacement rules nor a valid dispatch table, and so cannot be used \
for replacing.\"",2,49,2,19169104300781685502,"Local 3"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7776130222958117`*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"c3a04c8b-b773-45f4-b31a-f532dc41d1cf"],

Cell[BoxData[
 TemplateBox[{
  "Solve","ivar",
   "\"\\!\\(\\*FractionBox[RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\
\" \\\", \\\"M\\\"}], \\\"+\\\", \\\"r\\\"}], RowBox[{\\\"2\\\", \\\" \\\", \
SuperscriptBox[\\\"r\\\", \\\"4\\\"]}]]\\) is not a valid variable.\"",2,49,3,
   19169104300781685502,"Local 3"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.777613022300199*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"73d03e10-02f7-4f1b-8723-b072f7fc9d05"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","reps",
   "\"\\!\\(\\*RowBox[{\\\"{\\\", \\\"True\\\", \\\"}\\\"}]\\) is neither a \
list of replacement rules nor a valid dispatch table, and so cannot be used \
for replacing.\"",2,49,4,19169104300781685502,"Local 3"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.777613022304522*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"ec8cac2b-0fb3-44e0-9837-b9ac2922c0ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "0.03244`", 
   "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "90910"}],
  SequenceForm[3, "\t", 0.03244, "\t", 90910],
  Editable->False]], "Print",
 CellChangeTimes->{3.769873732214329*^9, 3.7698740076888313`*^9, 
  3.7698744796523323`*^9, 3.770053271204677*^9, 3.770053400753273*^9, 
  3.770053453204228*^9, 3.771991885483202*^9, 3.771992749202828*^9, 
  3.772019991461031*^9, 3.77756424597283*^9, 3.777564450717842*^9, 
  3.7776128057445707`*^9, 3.777613022308793*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"dd8938b8-2bcb-40c7-bb5c-06c4daa200c2"],

Cell[BoxData[
 TemplateBox[{
  "Solve","ivar",
   "\"\\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"15\\\", \\\" \\\", \
SuperscriptBox[\\\"M\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"22\\\", \\\" \
\\\", \\\"M\\\", \\\" \\\", \\\"r\\\"}], \\\"+\\\", RowBox[{\\\"11\\\", \\\" \
\\\", SuperscriptBox[\\\"r\\\", \\\"2\\\"]}]}], RowBox[{\\\"24\\\", \\\" \
\\\", SuperscriptBox[\\\"r\\\", \\\"3\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \
\\\"2\\\"}], \\\" \\\", \\\"M\\\"}], \\\"+\\\", \\\"r\\\"}], \\\")\\\"}], \
\\\"3\\\"]}]]\\) is not a valid variable.\"",2,49,5,19169104300781685502,
   "Local 3"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.777613022350507*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"26fa7ceb-96d8-4d07-99e1-b71126894cdc"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Solve\\\", \\\"::\\\", \
\\\"ivar\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,49,6,19169104300781685502,"Local 3"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.777613022355444*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"19f249d8-4b7e-4ac6-8e95-917b87a8efb4"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll","reps",
   "\"\\!\\(\\*RowBox[{\\\"{\\\", \\\"True\\\", \\\"}\\\"}]\\) is neither a \
list of replacement rules nor a valid dispatch table, and so cannot be used \
for replacing.\"",2,49,7,19169104300781685502,"Local 3"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.777613022359949*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"08cf40f8-a48e-4a51-a24e-28ba97bcb7b7"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"ReplaceAll\\\", \
\\\"::\\\", \\\"reps\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,49,8,19169104300781685502,"Local 3"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7776130223647213`*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"9bef9928-0b5e-4929-a4d4-e81756f8e3a5"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "0.010592`", 
   "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "90966"}],
  SequenceForm[4, "\t", 0.010592, "\t", 90966],
  Editable->False]], "Print",
 CellChangeTimes->{3.769873732214329*^9, 3.7698740076888313`*^9, 
  3.7698744796523323`*^9, 3.770053271204677*^9, 3.770053400753273*^9, 
  3.770053453204228*^9, 3.771991885483202*^9, 3.771992749202828*^9, 
  3.772019991461031*^9, 3.77756424597283*^9, 3.777564450717842*^9, 
  3.7776128057445707`*^9, 3.777613022369357*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"45797969-7f8e-460d-9fe9-f9c7851051c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "5", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "0.005153`", 
   "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "90807"}],
  SequenceForm[5, "\t", 0.005153, "\t", 90807],
  Editable->False]], "Print",
 CellChangeTimes->{3.769873732214329*^9, 3.7698740076888313`*^9, 
  3.7698744796523323`*^9, 3.770053271204677*^9, 3.770053400753273*^9, 
  3.770053453204228*^9, 3.771991885483202*^9, 3.771992749202828*^9, 
  3.772019991461031*^9, 3.77756424597283*^9, 3.777564450717842*^9, 
  3.7776128057445707`*^9, 3.777613022415346*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"5df88b8c-2408-4fbc-83b2-62c581d66afe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "6", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "0.008985`", 
   "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "91019"}],
  SequenceForm[6, "\t", 0.008985, "\t", 91019],
  Editable->False]], "Print",
 CellChangeTimes->{3.769873732214329*^9, 3.7698740076888313`*^9, 
  3.7698744796523323`*^9, 3.770053271204677*^9, 3.770053400753273*^9, 
  3.770053453204228*^9, 3.771991885483202*^9, 3.771992749202828*^9, 
  3.772019991461031*^9, 3.77756424597283*^9, 3.777564450717842*^9, 
  3.7776128057445707`*^9, 3.777613022517989*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"b5c63a91-ed5a-450c-967a-baa76442f5e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "7", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "0.005937`", 
   "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "91397"}],
  SequenceForm[7, "\t", 0.005937, "\t", 91397],
  Editable->False]], "Print",
 CellChangeTimes->{3.769873732214329*^9, 3.7698740076888313`*^9, 
  3.7698744796523323`*^9, 3.770053271204677*^9, 3.770053400753273*^9, 
  3.770053453204228*^9, 3.771991885483202*^9, 3.771992749202828*^9, 
  3.772019991461031*^9, 3.77756424597283*^9, 3.777564450717842*^9, 
  3.7776128057445707`*^9, 3.777613022657299*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"4d8b0892-35e9-455b-8eaf-aa13317bb1a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "8", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "0.012992`", 
   "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "91503"}],
  SequenceForm[8, "\t", 0.012992, "\t", 91503],
  Editable->False]], "Print",
 CellChangeTimes->{3.769873732214329*^9, 3.7698740076888313`*^9, 
  3.7698744796523323`*^9, 3.770053271204677*^9, 3.770053400753273*^9, 
  3.770053453204228*^9, 3.771991885483202*^9, 3.771992749202828*^9, 
  3.772019991461031*^9, 3.77756424597283*^9, 3.777564450717842*^9, 
  3.7776128057445707`*^9, 3.777613022768745*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"86d8f87c-3406-4dae-9df1-4f6d120824d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "9", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "0.007532`", 
   "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "91649"}],
  SequenceForm[9, "\t", 0.007532, "\t", 91649],
  Editable->False]], "Print",
 CellChangeTimes->{3.769873732214329*^9, 3.7698740076888313`*^9, 
  3.7698744796523323`*^9, 3.770053271204677*^9, 3.770053400753273*^9, 
  3.770053453204228*^9, 3.771991885483202*^9, 3.771992749202828*^9, 
  3.772019991461031*^9, 3.77756424597283*^9, 3.777564450717842*^9, 
  3.7776128057445707`*^9, 3.7776130228873787`*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"b32247b4-355d-4a37-a742-8d049a5eb1af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "10", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "0.013691`", 
   "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "91801"}],
  SequenceForm[10, "\t", 0.013691, "\t", 91801],
  Editable->False]], "Print",
 CellChangeTimes->{3.769873732214329*^9, 3.7698740076888313`*^9, 
  3.7698744796523323`*^9, 3.770053271204677*^9, 3.770053400753273*^9, 
  3.770053453204228*^9, 3.771991885483202*^9, 3.771992749202828*^9, 
  3.772019991461031*^9, 3.77756424597283*^9, 3.777564450717842*^9, 
  3.7776128057445707`*^9, 3.777613023045287*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"8d2e984e-9b7b-41cf-9953-531c323e02bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "11", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "0.021179`", 
   "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "91679"}],
  SequenceForm[11, "\t", 0.021179, "\t", 91679],
  Editable->False]], "Print",
 CellChangeTimes->{3.769873732214329*^9, 3.7698740076888313`*^9, 
  3.7698744796523323`*^9, 3.770053271204677*^9, 3.770053400753273*^9, 
  3.770053453204228*^9, 3.771991885483202*^9, 3.771992749202828*^9, 
  3.772019991461031*^9, 3.77756424597283*^9, 3.777564450717842*^9, 
  3.7776128057445707`*^9, 3.777613023245364*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"b396c273-01ca-434c-9ffe-49b3940ab667"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "12", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "0.029319`", 
   "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "91824"}],
  SequenceForm[12, "\t", 0.029319, "\t", 91824],
  Editable->False]], "Print",
 CellChangeTimes->{3.769873732214329*^9, 3.7698740076888313`*^9, 
  3.7698744796523323`*^9, 3.770053271204677*^9, 3.770053400753273*^9, 
  3.770053453204228*^9, 3.771991885483202*^9, 3.771992749202828*^9, 
  3.772019991461031*^9, 3.77756424597283*^9, 3.777564450717842*^9, 
  3.7776128057445707`*^9, 3.777613023490883*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"87451b17-f9bf-47c2-9532-7a8c8f532110"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "13", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "0.025222`", 
   "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "92092"}],
  SequenceForm[13, "\t", 0.025222, "\t", 92092],
  Editable->False]], "Print",
 CellChangeTimes->{3.769873732214329*^9, 3.7698740076888313`*^9, 
  3.7698744796523323`*^9, 3.770053271204677*^9, 3.770053400753273*^9, 
  3.770053453204228*^9, 3.771991885483202*^9, 3.771992749202828*^9, 
  3.772019991461031*^9, 3.77756424597283*^9, 3.777564450717842*^9, 
  3.7776128057445707`*^9, 3.777613023774002*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"788a927c-041e-45ef-9d36-73c00d00ee36"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "14", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "0.04242`", 
   "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "91954"}],
  SequenceForm[14, "\t", 0.04242, "\t", 91954],
  Editable->False]], "Print",
 CellChangeTimes->{3.769873732214329*^9, 3.7698740076888313`*^9, 
  3.7698744796523323`*^9, 3.770053271204677*^9, 3.770053400753273*^9, 
  3.770053453204228*^9, 3.771991885483202*^9, 3.771992749202828*^9, 
  3.772019991461031*^9, 3.77756424597283*^9, 3.777564450717842*^9, 
  3.7776128057445707`*^9, 3.777613024170892*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"6f34be68-7f28-4604-871c-1b4d76a542ed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "15", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "0.031535`", 
   "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "92133"}],
  SequenceForm[15, "\t", 0.031535, "\t", 92133],
  Editable->False]], "Print",
 CellChangeTimes->{3.769873732214329*^9, 3.7698740076888313`*^9, 
  3.7698744796523323`*^9, 3.770053271204677*^9, 3.770053400753273*^9, 
  3.770053453204228*^9, 3.771991885483202*^9, 3.771992749202828*^9, 
  3.772019991461031*^9, 3.77756424597283*^9, 3.777564450717842*^9, 
  3.7776128057445707`*^9, 3.777613024571257*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"18cdbe66-8262-4c6b-be5a-61b69341915c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "16", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "0.045946`", 
   "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", "93109"}],
  SequenceForm[16, "\t", 0.045946, "\t", 93109],
  Editable->False]], "Print",
 CellChangeTimes->{3.769873732214329*^9, 3.7698740076888313`*^9, 
  3.7698744796523323`*^9, 3.770053271204677*^9, 3.770053400753273*^9, 
  3.770053453204228*^9, 3.771991885483202*^9, 3.771992749202828*^9, 
  3.772019991461031*^9, 3.77756424597283*^9, 3.777564450717842*^9, 
  3.7776128057445707`*^9, 3.7776130251447353`*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"e0981cdc-7248-4591-a62b-26da46f24267"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["\[Sigma]Sum"], "Input",
 CellLabel->"In[50]:=",ExpressionUUID->"325cc55a-a92a-4ab2-aa4f-936b4c939b61"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", " ", "M"}], "r"]}], ")"}], " ", 
    SuperscriptBox["r", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"2", " ", "M"}], "r"]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "2"]}]], "+", 
  FractionBox[
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"M", "-", "r"}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], 
   RowBox[{"24", " ", 
    SuperscriptBox["r", "7"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"15", " ", 
       SuperscriptBox["M", "2"]}], "-", 
      RowBox[{"22", " ", "M", " ", "r"}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], 
   RowBox[{"24", " ", 
    SuperscriptBox["r", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"33", " ", 
       SuperscriptBox["M", "2"]}], "-", 
      RowBox[{"28", " ", "M", " ", "r"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], 
   RowBox[{
    RowBox[{"24", " ", "M", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["r", "6"]}]}]], "-", 
  FractionBox[
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "M"}], "-", "r"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"21", " ", 
       SuperscriptBox["M", "2"]}], "-", 
      RowBox[{"14", " ", "M", " ", "r"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "5"]}], 
   RowBox[{"24", " ", 
    SuperscriptBox["r", "8"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"21", " ", 
       SuperscriptBox["M", "3"]}], "-", 
      RowBox[{"41", " ", 
       SuperscriptBox["M", "2"], " ", "r"}], "+", 
      RowBox[{"30", " ", "M", " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["r", "3"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "5"]}], 
   RowBox[{"24", " ", 
    SuperscriptBox["r", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "45"}], " ", 
       SuperscriptBox["M", "3"]}], "+", 
      RowBox[{"67", " ", 
       SuperscriptBox["M", "2"], " ", "r"}], "-", 
      RowBox[{"31", " ", "M", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "3"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "5"]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["r", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"45", " ", 
       SuperscriptBox["M", "2"]}], "-", 
      RowBox[{"30", " ", "M", " ", "r"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "6"]}], 
   RowBox[{"720", " ", 
    SuperscriptBox["r", "11"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "945"}], " ", 
       SuperscriptBox["M", "4"]}], "+", 
      RowBox[{"2160", " ", 
       SuperscriptBox["M", "3"], " ", "r"}], "-", 
      RowBox[{"1781", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"606", " ", "M", " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["r", "4"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "6"]}], 
   RowBox[{"240", " ", 
    SuperscriptBox["r", "7"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7065", " ", 
       SuperscriptBox["M", "4"]}], "-", 
      RowBox[{"10050", " ", 
       SuperscriptBox["M", "3"], " ", "r"}], "+", 
      RowBox[{"5087", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"1072", " ", "M", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"78", " ", 
       SuperscriptBox["r", "4"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "6"]}], 
   RowBox[{"720", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox["r", "9"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"945", " ", 
       SuperscriptBox["M", "4"]}], "-", 
      RowBox[{"2310", " ", 
       SuperscriptBox["M", "3"], " ", "r"}], "+", 
      RowBox[{"2251", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"1096", " ", "M", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"274", " ", 
       SuperscriptBox["r", "4"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "6"]}], 
   RowBox[{"720", " ", 
    SuperscriptBox["r", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "7"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"165", " ", 
       SuperscriptBox["M", "5"]}], "-", 
      RowBox[{"485", " ", 
       SuperscriptBox["M", "4"], " ", "r"}], "+", 
      RowBox[{"592", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"384", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"140", " ", "M", " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["r", "5"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "7"]}], 
   RowBox[{"80", " ", 
    SuperscriptBox["r", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "6"]}]], "+", 
  FractionBox[
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4455"}], " ", 
       SuperscriptBox["M", "5"]}], "+", 
      RowBox[{"7425", " ", 
       SuperscriptBox["M", "4"], " ", "r"}], "-", 
      RowBox[{"4779", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"1476", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"217", " ", "M", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["r", "5"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "7"]}], 
   RowBox[{"720", " ", 
    SuperscriptBox["r", "12"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "5"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "735"}], " ", 
       SuperscriptBox["M", "5"]}], "+", 
      RowBox[{"2485", " ", 
       SuperscriptBox["M", "4"], " ", "r"}], "-", 
      RowBox[{"3225", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"1988", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"563", " ", "M", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"52", " ", 
       SuperscriptBox["r", "5"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "7"]}], 
   RowBox[{"240", " ", 
    SuperscriptBox["r", "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "18225"}], " ", 
       SuperscriptBox["M", "5"]}], "+", 
      RowBox[{"35085", " ", 
       SuperscriptBox["M", "4"], " ", "r"}], "-", 
      RowBox[{"25814", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"8960", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"1442", " ", "M", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"84", " ", 
       SuperscriptBox["r", "5"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "7"]}], 
   RowBox[{"720", " ", 
    SuperscriptBox["r", "10"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4905", " ", 
       SuperscriptBox["M", "4"]}], "-", 
      RowBox[{"6540", " ", 
       SuperscriptBox["M", "3"], " ", "r"}], "+", 
      RowBox[{"3044", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"572", " ", "M", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["r", "4"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "8"]}], 
   RowBox[{"40320", " ", 
    SuperscriptBox["r", "15"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "982395"}], " ", 
       SuperscriptBox["M", "6"]}], "+", 
      RowBox[{"2475090", " ", 
       SuperscriptBox["M", "5"], " ", "r"}], "-", 
      RowBox[{"2500839", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"1283912", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"348192", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"46330", " ", "M", " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"2292", " ", 
       SuperscriptBox["r", "6"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "8"]}], 
   RowBox[{"20160", " ", 
    SuperscriptBox["r", "11"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "15015"}], " ", 
       SuperscriptBox["M", "6"]}], "+", 
      RowBox[{"51590", " ", 
       SuperscriptBox["M", "5"], " ", "r"}], "-", 
      RowBox[{"75747", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"61568", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"29912", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"8712", " ", "M", " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"1452", " ", 
       SuperscriptBox["r", "6"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "8"]}], 
   RowBox[{"4480", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "7"], " ", 
    SuperscriptBox["r", "7"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "6"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "5535"}], " ", 
       SuperscriptBox["M", "6"]}], "+", 
      RowBox[{"28220", " ", 
       SuperscriptBox["M", "5"], " ", "r"}], "-", 
      RowBox[{"55815", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"55210", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"28681", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"7201", " ", "M", " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"604", " ", 
       SuperscriptBox["r", "6"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "8"]}], 
   RowBox[{"3360", " ", 
    SuperscriptBox["r", "9"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1066095", " ", 
       SuperscriptBox["M", "6"]}], "-", 
      RowBox[{"2194560", " ", 
       SuperscriptBox["M", "5"], " ", "r"}], "+", 
      RowBox[{"1819863", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"773554", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"176393", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"20247", " ", "M", " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"900", " ", 
       SuperscriptBox["r", "6"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "8"]}], 
   RowBox[{"30240", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox["r", "13"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "9"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"225225", " ", 
       SuperscriptBox["M", "7"]}], "-", 
      RowBox[{"885885", " ", 
       SuperscriptBox["M", "6"], " ", "r"}], "+", 
      RowBox[{"1520750", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"1487258", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"905720", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"351608", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"85232", " ", "M", " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"12176", " ", 
       SuperscriptBox["r", "7"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "9"]}], 
   RowBox[{"40320", " ", 
    SuperscriptBox["r", "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "8"]}]], "+", 
  FractionBox[
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "662175"}], " ", 
       SuperscriptBox["M", "7"]}], "+", 
      RowBox[{"1545075", " ", 
       SuperscriptBox["M", "6"], " ", "r"}], "-", 
      RowBox[{"1503918", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"788670", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"239536", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"41880", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"3870", " ", "M", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"144", " ", 
       SuperscriptBox["r", "7"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "9"]}], 
   RowBox[{"40320", " ", 
    SuperscriptBox["r", "16"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "7"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8910"}], " ", 
       SuperscriptBox["M", "7"]}], "+", 
      RowBox[{"42930", " ", 
       SuperscriptBox["M", "6"], " ", "r"}], "-", 
      RowBox[{"106530", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"151680", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"124610", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"57306", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"13161", " ", "M", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"1024", " ", 
       SuperscriptBox["r", "7"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "9"]}], 
   RowBox[{"6720", " ", 
    SuperscriptBox["r", "10"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "6"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "5"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1409265"}], " ", 
       SuperscriptBox["M", "7"]}], "+", 
      RowBox[{"4598145", " ", 
       SuperscriptBox["M", "6"], " ", "r"}], "-", 
      RowBox[{"6202968", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"4453318", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"1818656", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"416052", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"48249", " ", "M", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"2112", " ", 
       SuperscriptBox["r", "7"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "9"]}], 
   RowBox[{"20160", " ", 
    SuperscriptBox["r", "12"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8259030"}], " ", 
       SuperscriptBox["M", "7"]}], "+", 
      RowBox[{"20692530", " ", 
       SuperscriptBox["M", "6"], " ", "r"}], "-", 
      RowBox[{"21539286", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"12009896", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"3847346", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"701714", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"66639", " ", "M", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"2496", " ", 
       SuperscriptBox["r", "7"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "9"]}], 
   RowBox[{"60480", " ", 
    SuperscriptBox["r", "14"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dt", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"987525", " ", 
       SuperscriptBox["M", "6"]}], "-", 
      RowBox[{"1975050", " ", 
       SuperscriptBox["M", "5"], " ", "r"}], "+", 
      RowBox[{"1576260", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"636820", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"135894", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"14346", " ", "M", " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"576", " ", 
       SuperscriptBox["r", "6"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "10"]}], 
   RowBox[{"3628800", " ", 
    SuperscriptBox["r", "19"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3828825"}], " ", 
       SuperscriptBox["M", "8"]}], "+", 
      RowBox[{"16966950", " ", 
       SuperscriptBox["M", "7"], " ", "r"}], "-", 
      RowBox[{"33348315", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"38138760", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"27952114", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"13605488", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"4396776", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"912512", " ", "M", " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"114064", " ", 
       SuperscriptBox["r", "8"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "10"]}], 
   RowBox[{"403200", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "9"], " ", 
    SuperscriptBox["r", "9"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "239925375"}], " ", 
       SuperscriptBox["M", "8"]}], "+", 
      RowBox[{"722391300", " ", 
       SuperscriptBox["M", "7"], " ", "r"}], "-", 
      RowBox[{"925235595", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"655313010", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"279051890", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"72595206", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"11152306", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"911964", " ", "M", " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"29760", " ", 
       SuperscriptBox["r", "8"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "10"]}], 
   RowBox[{"604800", " ", 
    SuperscriptBox["r", "15"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "6"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2649915"}], " ", 
       SuperscriptBox["M", "8"]}], "+", 
      RowBox[{"11763990", " ", 
       SuperscriptBox["M", "7"], " ", "r"}], "-", 
      RowBox[{"21568845", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"21410920", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"12558166", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"4422400", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"900192", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"94570", " ", "M", " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"3776", " ", 
       SuperscriptBox["r", "8"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "10"]}], 
   RowBox[{"40320", " ", 
    SuperscriptBox["r", "13"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"152460225", " ", 
       SuperscriptBox["M", "8"]}], "-", 
      RowBox[{"413182350", " ", 
       SuperscriptBox["M", "7"], " ", "r"}], "+", 
      RowBox[{"477550395", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"306387480", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"118842290", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"28385536", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"4048776", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"312324", " ", "M", " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"9840", " ", 
       SuperscriptBox["r", "8"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "10"]}], 
   RowBox[{"1209600", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox["r", "17"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "8"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"389565", " ", 
       SuperscriptBox["M", "8"]}], "-", 
      RowBox[{"1288320", " ", 
       SuperscriptBox["M", "7"], " ", "r"}], "+", 
      RowBox[{"2129517", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"2596998", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"2491690", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"1670690", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"684570", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"145526", " ", "M", " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"10624", " ", 
       SuperscriptBox["r", "8"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "10"]}], 
   RowBox[{"80640", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "7"], " ", 
    SuperscriptBox["r", "11"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "11"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1322685", " ", 
       SuperscriptBox["M", "9"]}], "-", 
      RowBox[{"6520605", " ", 
       SuperscriptBox["M", "8"], " ", "r"}], "+", 
      RowBox[{"14440608", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"18911568", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"16211092", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"9498180", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"3849440", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"1065248", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"193248", " ", "M", " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"21472", " ", 
       SuperscriptBox["r", "9"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "11"]}], 
   RowBox[{"80640", " ", 
    SuperscriptBox["r", "10"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "10"]}]], "+", 
  FractionBox[
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "168866775"}], " ", 
       SuperscriptBox["M", "9"]}], "+", 
      RowBox[{"506600325", " ", 
       SuperscriptBox["M", "8"], " ", "r"}], "-", 
      RowBox[{"660865905", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"490817160", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"228033315", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"68479754", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"13231439", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"1576548", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"104247", " ", "M", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"2880", " ", 
       SuperscriptBox["r", "9"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "11"]}], 
   RowBox[{"3628800", " ", 
    SuperscriptBox["r", "20"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "7"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "317655"}], " ", 
       SuperscriptBox["M", "9"]}], "+", 
      RowBox[{"6252795", " ", 
       SuperscriptBox["M", "8"], " ", "r"}], "-", 
      RowBox[{"20982114", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"32374504", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"28248870", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"14939032", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"4823884", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"910584", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"89282", " ", "M", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"3328", " ", 
       SuperscriptBox["r", "9"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "11"]}], 
   RowBox[{"40320", " ", 
    SuperscriptBox["r", "14"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "6"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "9"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1251855"}], " ", 
       SuperscriptBox["M", "9"]}], "+", 
      RowBox[{"4794405", " ", 
       SuperscriptBox["M", "8"], " ", "r"}], "-", 
      RowBox[{"7999989", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"7990776", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"5866279", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"3684490", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"1918015", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"688700", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"135611", " ", "M", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"9344", " ", 
       SuperscriptBox["r", "9"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "11"]}], 
   RowBox[{"80640", " ", 
    SuperscriptBox["r", "12"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "8"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "790707825"}], " ", 
       SuperscriptBox["M", "9"]}], "+", 
      RowBox[{"2473763625", " ", 
       SuperscriptBox["M", "8"], " ", "r"}], "-", 
      RowBox[{"3358619100", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"2589175680", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"1244243360", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"384719852", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"76084880", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"9208896", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"612492", " ", "M", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"16800", " ", 
       SuperscriptBox["r", "9"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "11"]}], 
   RowBox[{"1209600", " ", 
    SuperscriptBox["r", "18"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"604800", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}]], 
   RowBox[{
    SuperscriptBox["dr", "5"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "541881225"}], " ", 
       SuperscriptBox["M", "9"]}], "+", 
      RowBox[{"1945544175", " ", 
       SuperscriptBox["M", "8"], " ", "r"}], "-", 
      RowBox[{"3025836945", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"2664895760", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"1457333855", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"509897630", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"113188513", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"15199088", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"1102707", " ", "M", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"32160", " ", 
       SuperscriptBox["r", "9"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "11"]}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dt", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"318153825", " ", 
       SuperscriptBox["M", "8"]}], "-", 
      RowBox[{"848410200", " ", 
       SuperscriptBox["M", "7"], " ", "r"}], "+", 
      RowBox[{"959523300", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"598321080", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"223734420", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"51032374", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"6877548", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"495486", " ", "M", " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"14400", " ", 
       SuperscriptBox["r", "8"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "12"]}], 
   RowBox[{"479001600", " ", 
    SuperscriptBox["r", "23"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"10644480", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "11"], " ", 
     SuperscriptBox["r", "11"]}]], 
   RowBox[{
    SuperscriptBox["dr", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "305540235"}], " ", 
       SuperscriptBox["M", "10"]}], "+", 
      RowBox[{"1658646990", " ", 
       SuperscriptBox["M", "9"], " ", "r"}], "-", 
      RowBox[{"4086785703", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"6031081056", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"5920817760", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"4057982072", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"1980038420", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"687312128", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"166276576", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"26787520", " ", "M", " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"2678752", " ", 
       SuperscriptBox["r", "10"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "12"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"53222400", " ", 
     SuperscriptBox["r", "19"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], 
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "135614647575"}], " ", 
       SuperscriptBox["M", "10"]}], "+", 
      RowBox[{"486839969550", " ", 
       SuperscriptBox["M", "9"], " ", "r"}], "-", 
      RowBox[{"769261545075", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"702580898880", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"409356306360", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"158334671956", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"40963322628", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"6954198008", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"735143400", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"43195308", " ", "M", " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"1053600", " ", 
       SuperscriptBox["r", "10"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "12"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"13305600", " ", 
     SuperscriptBox["r", "17"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]}]], 
   RowBox[{
    SuperscriptBox["dr", "6"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "20715371325"}], " ", 
       SuperscriptBox["M", "10"]}], "+", 
      RowBox[{"88920216000", " ", 
       SuperscriptBox["M", "9"], " ", "r"}], "-", 
      RowBox[{"167413787505", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"181511920790", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"125014459765", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"56862598255", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"17183425120", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"3376485528", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"407900193", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"26888667", " ", "M", " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"715360", " ", 
       SuperscriptBox["r", "10"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "12"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1774080", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "9"], " ", 
     SuperscriptBox["r", "13"]}]], 
   RowBox[{
    SuperscriptBox["dr", "10"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"65072205", " ", 
       SuperscriptBox["M", "10"]}], "-", 
      RowBox[{"299529780", " ", 
       SuperscriptBox["M", "9"], " ", "r"}], "+", 
      RowBox[{"601769945", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"695306094", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"520898517", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"281587473", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"126061800", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"50168480", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"15480097", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"2812041", " ", "M", " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"183424", " ", 
       SuperscriptBox["r", "10"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "12"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"239500800", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
     SuperscriptBox["r", "21"]}]], 
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"107659017675", " ", 
       SuperscriptBox["M", "10"]}], "-", 
      RowBox[{"362578461300", " ", 
       SuperscriptBox["M", "9"], " ", "r"}], "+", 
      RowBox[{"538246644975", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"462749764770", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"254472687915", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"93225067019", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"22950153400", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"3730149312", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"380581551", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"21817755", " ", "M", " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"527040", " ", 
       SuperscriptBox["r", "10"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "12"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"10644480", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "7"], " ", 
     SuperscriptBox["r", "15"]}]], 
   RowBox[{
    SuperscriptBox["dr", "8"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1185863085"}], " ", 
       SuperscriptBox["M", "10"]}], "+", 
      RowBox[{"3757201470", " ", 
       SuperscriptBox["M", "9"], " ", "r"}], "-", 
      RowBox[{"3223706553", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"2722645560", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"8129541936", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"7788889382", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"4104642892", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"1284014508", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"232569448", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"21783758", " ", "M", " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"771456", " ", 
       SuperscriptBox["r", "10"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "12"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3548160", " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "12"]}]], 
   RowBox[{
    SuperscriptBox["dr", "13"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"180190395", " ", 
       SuperscriptBox["M", "11"]}], "-", 
      RowBox[{"1068085095", " ", 
       SuperscriptBox["M", "10"], " ", "r"}], "+", 
      RowBox[{"2898118146", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"4758746454", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"5264887936", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"4133004416", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"2359316736", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"986148096", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"299313984", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"64312896", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"9316736", " ", "M", " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"846976", " ", 
       SuperscriptBox["r", "11"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "13"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"479001600", " ", 
     SuperscriptBox["r", "24"]}]], 
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "65857841775"}], " ", 
       SuperscriptBox["M", "11"]}], "+", 
      RowBox[{"241478753175", " ", 
       SuperscriptBox["M", "10"], " ", "r"}], "-", 
      RowBox[{"395149274100", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"380252041650", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"238607308980", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"102267877428", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"30461213343", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"6282725344", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"875378730", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"78006852", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"3969459", " ", "M", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"86400", " ", 
       SuperscriptBox["r", "11"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "13"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3548160", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "10"]}]], 
   RowBox[{
    SuperscriptBox["dr", "11"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "252599490"}], " ", 
       SuperscriptBox["M", "11"]}], "+", 
      RowBox[{"1360012830", " ", 
       SuperscriptBox["M", "10"], " ", "r"}], "-", 
      RowBox[{"3252906470", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"4538023720", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"4088768934", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"2512551738", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"1112649417", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"391393960", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"122224620", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"32100974", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"5355401", " ", "M", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"331264", " ", 
       SuperscriptBox["r", "11"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "13"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"10644480", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "8"]}]], 
   RowBox[{
    SuperscriptBox["dr", "9"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2538231795", " ", 
       SuperscriptBox["M", "11"]}], "-", 
      RowBox[{"12469151475", " ", 
       SuperscriptBox["M", "10"], " ", "r"}], "+", 
      RowBox[{"25232905656", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"26022186258", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"11998445988", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"2195235980", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"6271728431", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"3821326208", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"1224057394", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"218866444", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"19932115", " ", "M", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"679296", " ", 
       SuperscriptBox["r", "11"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "13"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"53222400", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}]], 
   RowBox[{
    SuperscriptBox["dr", "5"], " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "417367424925"}], " ", 
       SuperscriptBox["M", "11"]}], "+", 
      RowBox[{"1711166754825", " ", 
       SuperscriptBox["M", "10"], " ", "r"}], "-", 
      RowBox[{"3124178936610", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"3344600904450", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"2325876439760", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"1099246625472", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"358702917982", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"80375625184", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"12035125628", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"1136395536", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"60136038", " ", "M", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"1326720", " ", 
       SuperscriptBox["r", "11"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "13"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"26611200", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "6"]}]], 
   RowBox[{
    SuperscriptBox["dr", "7"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "50093401050"}], " ", 
       SuperscriptBox["M", "11"]}], "+", 
      RowBox[{"266537289150", " ", 
       SuperscriptBox["M", "10"], " ", "r"}], "-", 
      RowBox[{"621257188770", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"838189781040", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"726729716750", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"424118251890", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"169300023415", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"45942288680", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"8233283568", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"916479878", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"55995167", " ", "M", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"1382400", " ", 
       SuperscriptBox["r", "11"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "13"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"479001600", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], 
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    SuperscriptBox["dt", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1401020740350"}], " ", 
       SuperscriptBox["M", "11"]}], "+", 
      RowBox[{"5280621404850", " ", 
       SuperscriptBox["M", "10"], " ", "r"}], "-", 
      RowBox[{"8872288123410", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"8753262692040", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"5620674428970", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"2459371050358", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"745650364243", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"155976591832", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"21942188124", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"1963240290", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"99610803", " ", "M", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"2142720", " ", 
       SuperscriptBox["r", "11"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "13"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"87178291200", " ", 
     SuperscriptBox["r", "27"]}]], 
   RowBox[{
    SuperscriptBox["dt", "14"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"150055069725", " ", 
       SuperscriptBox["M", "10"]}], "-", 
      RowBox[{"500183565750", " ", 
       SuperscriptBox["M", "9"], " ", "r"}], "+", 
      RowBox[{"732256296660", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"618212355480", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"332199610620", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"118248738380", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"28104144830", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"4378533444", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"424872855", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"22968171", " ", "M", " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"518400", " ", 
       SuperscriptBox["r", "10"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "14"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"435891456000", " ", 
     SuperscriptBox["r", "23"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], 
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    SuperscriptBox["dt", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6239752068119625"}], " ", 
       SuperscriptBox["M", "12"]}], "+", 
      RowBox[{"26233937146197000", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "-", 
      RowBox[{"49634856158446125", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"55776916480780350", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"41371544469975300", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"21283380454451760", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"7762904350195150", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"2015194531602330", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"367833639782369", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"45775887909519", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"3659325956361", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"167036522355", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"3246566400", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "14"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"9686476800", " ", 
     SuperscriptBox["r", "21"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]}]], 
   RowBox[{
    SuperscriptBox["dr", "6"], " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "187875210023325"}], " ", 
       SuperscriptBox["M", "12"]}], "+", 
      RowBox[{"878102292320550", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "-", 
      RowBox[{"1844982139329735", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"2299358148412440", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"1888248528918010", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"1073102243620440", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"431131528191360", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"122809594062204", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"24473901064080", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"3302863450588", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"283707800120", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"13738639784", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"278060160", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "14"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"645765120", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "13"], " ", 
     SuperscriptBox["r", "13"]}]], 
   RowBox[{
    SuperscriptBox["dr", "14"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "58561878375"}], " ", 
       SuperscriptBox["M", "12"]}], "+", 
      RowBox[{"376357671690", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "-", 
      RowBox[{"1115120011005", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"2016534511992", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"2482531681630", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"2196424618752", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"1436238843008", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"702409242624", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"256751367552", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"69225202560", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"13376752832", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"1760245248", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"146687104", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "14"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"645765120", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "11"], " ", 
     SuperscriptBox["r", "15"]}]], 
   RowBox[{
    SuperscriptBox["dr", "12"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"79329978585", " ", 
       SuperscriptBox["M", "12"]}], "-", 
      RowBox[{"485887974000", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "+", 
      RowBox[{"1344941558597", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"2212978703694", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"2396386385820", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"1789449843048", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"944472283958", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"361731540158", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"107022116097", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"27337502115", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"6126909241", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"936112051", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"54982144", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "14"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1937295360", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "9"], " ", 
     SuperscriptBox["r", "17"]}]], 
   RowBox[{
    SuperscriptBox["dr", "10"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "432146750805"}], " ", 
       SuperscriptBox["M", "12"]}], "+", 
      RowBox[{"3114461563290", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "-", 
      RowBox[{"9119475726291", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"14518543283368", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"13718253161634", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"7497696011988", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"1692953364984", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"584606327550", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"588267099728", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"204728619466", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"36948546552", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"3312054424", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"109587072", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "14"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1307674368000", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
     SuperscriptBox["r", "25"]}]], 
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2094385633225875", " ", 
       SuperscriptBox["M", "12"]}], "-", 
      RowBox[{"8437473168918750", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "+", 
      RowBox[{"15310006976393325", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"16518904498629000", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"11781752172148350", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"5839166893436820", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"2056720397579720", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"517149837653890", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"91778858689728", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"11158089812478", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"876686610672", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"39640155840", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"771120000", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "14"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"29059430400", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "7"], " ", 
     SuperscriptBox["r", "19"]}]], 
   RowBox[{
    SuperscriptBox["dr", "8"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"21845316296925", " ", 
       SuperscriptBox["M", "12"]}], "-", 
      RowBox[{"215019251063100", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "+", 
      RowBox[{"746612930382165", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"1385011620734310", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"1596834588531000", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"1227051552036996", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"648958502814314", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"238295678654440", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"60111754739565", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"10088021408605", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"1056600164033", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"60870795027", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"1414990080", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "14"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1383782400", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "14"]}]], 
   RowBox[{
    SuperscriptBox["dr", "15"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"225881530875", " ", 
       SuperscriptBox["M", "13"]}], "-", 
      RowBox[{"1564438750875", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "+", 
      RowBox[{"5025836175360", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"9924822576240", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"13456812820308", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"13248990937156", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"9764933324032", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"5470921410304", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"2340111838848", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"759944911488", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"184295586816", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"32352253952", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"3899527424", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"299963648", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "15"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"174356582400", " ", 
     SuperscriptBox["r", "28"]}]], 
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "14"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "72926763886350"}], " ", 
       SuperscriptBox["M", "13"]}], "+", 
      RowBox[{"316015976840850", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "-", 
      RowBox[{"622122719460750", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"735761477381400", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"582366587091210", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"325217733595920", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"131563054420560", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"38943803221640", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"8410897403946", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"1304427049470", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"140576044275", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"9912073968", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"406730565", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"7257600", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "15"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1937295360", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "10"]}]], 
   RowBox[{
    SuperscriptBox["dr", "11"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "332204584635"}], " ", 
       SuperscriptBox["M", "13"]}], "-", 
      RowBox[{"935969265", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "+", 
      RowBox[{"5509970057550", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"17666643270080", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"27494775663598", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"25339380726800", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"14216616101926", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"4284986706000", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"95812701936", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"460057677632", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"184736652625", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"34129703924", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"3032902705", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"97966848", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "15"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1291530240", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "12"]}]], 
   RowBox[{
    SuperscriptBox["dr", "13"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "259087784670"}], " ", 
       SuperscriptBox["M", "13"]}], "+", 
      RowBox[{"1757353562250", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "-", 
      RowBox[{"5472152492066", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"10311126995640", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"13045642808022", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"11628069558560", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"7462352372244", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"3477545669280", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"1187453691378", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"308310263286", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"66978218525", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"12946837592", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"1810661811", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"101108224", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "15"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"9686476800", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "6"]}]], 
   RowBox[{
    SuperscriptBox["dr", "7"], " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "368480679284025"}], " ", 
       SuperscriptBox["M", "13"]}], "+", 
      RowBox[{"1972500030277425", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "-", 
      RowBox[{"4778644336294380", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"6925557713040720", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"6685220415785040", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"4527435050940084", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"2206229069946324", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"780265596740912", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"199320055168368", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"36103324853856", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"4471816962670", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"354928728072", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"15945144678", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"299685120", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "15"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1307674368000", " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], 
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    SuperscriptBox["dt", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "16401259221496875"}], " ", 
       SuperscriptBox["M", "13"]}], "+", 
      RowBox[{"72468380381970375", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "-", 
      RowBox[{"145358937619291350", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"174995082760262400", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"140835311818678350", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"79856275417986600", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"32745640730851430", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"9805216534017920", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"2136967908745376", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"333456800658240", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"36030366662043", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"2536407765036", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"103375257075", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"1820448000", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "15"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"58118860800", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "8"]}]], 
   RowBox[{
    SuperscriptBox["dr", "9"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"191443899690450", " ", 
       SuperscriptBox["M", "13"]}], "-", 
      RowBox[{"713081878408350", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "+", 
      RowBox[{"765130071088890", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"659505207328920", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"2789968773611730", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"3719401428437520", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"2924823548782072", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"1521557808596248", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"541295567562010", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"131483430103790", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"21193534453823", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"2128913860544", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"117403164921", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"2602037760", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "15"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"871782912000", " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}]], 
   RowBox[{
    SuperscriptBox["dr", "5"], " ", 
    SuperscriptBox["dt", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "48544346212584750"}], " ", 
       SuperscriptBox["M", "13"]}], "+", 
      RowBox[{"226998172436186250", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "-", 
      RowBox[{"481556463361702650", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"612612710587841400", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"520391827431731070", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"310987964929821600", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"134146005035949100", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"42151888830743120", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"9610631021572050", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"1562712126495414", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"175067856749049", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"12694741406856", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"528385474935", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"9391818240", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "15"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"20922789888000", " ", 
     SuperscriptBox["r", "31"]}]], 
   RowBox[{
    SuperscriptBox["dt", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"97508825753625", " ", 
       SuperscriptBox["M", "12"]}], "-", 
      RowBox[{"390035303014500", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "+", 
      RowBox[{"700917850678500", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"746812735841700", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"524258716999500", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"254784874220100", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"87633738668560", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"21417535959900", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"3675608582328", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"429710225940", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"32268511152", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"1385286300", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"25401600", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "16"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1743565824000", " ", 
     SuperscriptBox["r", "25"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]}]], 
   RowBox[{
    SuperscriptBox["dr", "6"], " ", 
    SuperscriptBox["dt", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "308668491106445250"}], " ", 
       SuperscriptBox["M", "14"]}], "+", 
      RowBox[{"1602267445872027000", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "-", 
      RowBox[{"3799453573776953250", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"5446855323921005100", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"5264623728685542150", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"3621750295381864350", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"1824394111023970360", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"681665053372730080", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"189195384262289380", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"38656540711015680", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"5694353868857734", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"582637458349514", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"38815260544491", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"1490037215715", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "-", 
      RowBox[{"24470208000", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "16"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"5230697472000", " ", 
     SuperscriptBox["r", "27"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], 
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    SuperscriptBox["dt", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "386522105557215375"}], " ", 
       SuperscriptBox["M", "14"]}], "+", 
      RowBox[{"1869374862819659250", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "-", 
      RowBox[{"4132337599622731275", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"5526413929357713000", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"4987605863687668200", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"3207696006933845550", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"1512914601724652940", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"530329682517211280", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"138439405621405728", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"26689793152797904", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"3725061039168024", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"363055777432440", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"23200949508624", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"862407856575", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "-", 
      RowBox[{"13894675200", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "16"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1476034560", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "15"], " ", 
     SuperscriptBox["r", "15"]}]], 
   RowBox[{
    SuperscriptBox["dr", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "436704293025"}], " ", 
       SuperscriptBox["M", "14"]}], "+", 
      RowBox[{"3242654865450", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "-", 
      RowBox[{"11226814043445", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"24038957891520", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"35594542234680", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"38598904563960", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"31659542522580", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"19994034850816", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"9798023935616", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"3723740692224", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"1087821654400", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"239692236800", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"38545256448", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"4285593088", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "-", 
      RowBox[{"306113792", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "16"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1046139494400", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
     SuperscriptBox["r", "29"]}]], 
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "14"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5968701622516050", " ", 
       SuperscriptBox["M", "14"]}], "-", 
      RowBox[{"27999794432847600", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "+", 
      RowBox[{"60070398086238930", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"78025382146960380", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"68456504779426710", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"42849333850380210", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"19697248996967640", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"6741010105519640", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"1721617115156116", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"325556093942064", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"44705790467142", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"4303276179114", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"272871180675", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"10123581285", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "+", 
      RowBox[{"164021760", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "16"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2583060480", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "13"], " ", 
     SuperscriptBox["r", "17"]}]], 
   RowBox[{
    SuperscriptBox["dr", "14"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"845802178650", " ", 
       SuperscriptBox["M", "14"]}], "-", 
      RowBox[{"6192504300840", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "+", 
      RowBox[{"21101964927290", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"44217388438012", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"63372281542590", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"65347862298014", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"49658753064760", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"28038158403760", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"11746442973092", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"3643540806144", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"852578852142", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"162460212050", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"27469655767", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"3521631155", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "+", 
      RowBox[{"187210240", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "16"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"7749181440", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "11"], " ", 
     SuperscriptBox["r", "19"]}]], 
   RowBox[{
    SuperscriptBox["dr", "12"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9100517910165", " ", 
       SuperscriptBox["M", "14"]}], "-", 
      RowBox[{"47341417488750", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "+", 
      RowBox[{"99369519784233", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"93624326007128", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"56781158304", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"101202416432354", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"122660386984268", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"75968474580000", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"25657706441976", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"2757597981632", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"1380522758776", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"666878912432", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"126553709636", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"11176337375", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "+", 
      RowBox[{"353498880", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "16"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"116237721600", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "9"], " ", 
     SuperscriptBox["r", "21"]}]], 
   RowBox[{
    SuperscriptBox["dr", "10"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1242618728764050"}], " ", 
       SuperscriptBox["M", "14"]}], "+", 
      RowBox[{"6947550799041600", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "-", 
      RowBox[{"16862502214179090", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"22746006894840060", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"17460157934604710", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"5496785742364650", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"3123877043072520", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"4815820811754648", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"2929120335298812", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"1089780541818640", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"265799842741850", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"42238807458150", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"4142710773989", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"221609982111", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "+", 
      RowBox[{"4732761600", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "16"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"232475443200", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "7"], " ", 
     SuperscriptBox["r", "23"]}]], 
   RowBox[{
    SuperscriptBox["dr", "8"], " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12727571801781375", " ", 
       SuperscriptBox["M", "14"]}], "-", 
      RowBox[{"80030253114885150", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "+", 
      RowBox[{"227663606692428075", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"388394718590845440", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"443658136774553760", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"358493421187725372", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"210901265542935420", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"91517261729521136", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"29329837906382872", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"6876254677154928", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"1153818895440784", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"133288520972792", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"9911293685388", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"418119010146", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "+", 
      RowBox[{"7376544000", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "16"]}]}]}]], "Output",
 CellChangeTimes->{3.769873878120372*^9, 3.769874491635523*^9, 
  3.770054961136189*^9, 3.7720200785708847`*^9, 3.777564453852263*^9, 
  3.7776130252591677`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"685f524d-ca9f-4652-bf93-9f34bc643711"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Sigma]", "=", "\[Sigma]Sum"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Sigma]t", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"D", "[", 
      RowBox[{"\[Sigma]Sum", ",", "dt"}], "]"}]}], "/", "\[Epsilon]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Sigma]r", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"\[Sigma]Sum", ",", "r"}], "]"}], "-", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[Sigma]Sum", ",", "dr"}], "]"}], "/", "\[Epsilon]"}]}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{{3.769874521011716*^9, 3.7698745216031723`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"54e23e4a-1ab0-417f-b50b-38fdf1cd75d2"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"\[Epsilon]", " ", "d\[Theta]"}], "]"}], "+", " ", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Epsilon]", " ", "d\[Theta]"}], "]"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Epsilon]", " ", "d\[Phi]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "\[Sigma]nmax"}], "}"}]}], "]"}], 
   "]"}], " ", "*)"}]], "Input",
 CellLabel->"In[54]:=",ExpressionUUID->"d8295224-962c-46cf-b72d-9eb3972b20fc"],

Cell[CellGroupData[{

Cell[BoxData["\[Sigma]"], "Input",
 CellChangeTimes->{{3.777574814256618*^9, 3.777574823642646*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"e26532ab-e1a6-45d3-b74d-e6963219a829"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", " ", "M"}], "r"]}], ")"}], " ", 
    SuperscriptBox["r", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"2", " ", "M"}], "r"]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "2"]}]], "+", 
  FractionBox[
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"M", "-", "r"}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], 
   RowBox[{"24", " ", 
    SuperscriptBox["r", "7"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"15", " ", 
       SuperscriptBox["M", "2"]}], "-", 
      RowBox[{"22", " ", "M", " ", "r"}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], 
   RowBox[{"24", " ", 
    SuperscriptBox["r", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"33", " ", 
       SuperscriptBox["M", "2"]}], "-", 
      RowBox[{"28", " ", "M", " ", "r"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], 
   RowBox[{
    RowBox[{"24", " ", "M", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["r", "6"]}]}]], "-", 
  FractionBox[
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "M"}], "-", "r"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"21", " ", 
       SuperscriptBox["M", "2"]}], "-", 
      RowBox[{"14", " ", "M", " ", "r"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "5"]}], 
   RowBox[{"24", " ", 
    SuperscriptBox["r", "8"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"21", " ", 
       SuperscriptBox["M", "3"]}], "-", 
      RowBox[{"41", " ", 
       SuperscriptBox["M", "2"], " ", "r"}], "+", 
      RowBox[{"30", " ", "M", " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["r", "3"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "5"]}], 
   RowBox[{"24", " ", 
    SuperscriptBox["r", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "45"}], " ", 
       SuperscriptBox["M", "3"]}], "+", 
      RowBox[{"67", " ", 
       SuperscriptBox["M", "2"], " ", "r"}], "-", 
      RowBox[{"31", " ", "M", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "3"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "5"]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["r", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"45", " ", 
       SuperscriptBox["M", "2"]}], "-", 
      RowBox[{"30", " ", "M", " ", "r"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "6"]}], 
   RowBox[{"720", " ", 
    SuperscriptBox["r", "11"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "945"}], " ", 
       SuperscriptBox["M", "4"]}], "+", 
      RowBox[{"2160", " ", 
       SuperscriptBox["M", "3"], " ", "r"}], "-", 
      RowBox[{"1781", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"606", " ", "M", " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["r", "4"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "6"]}], 
   RowBox[{"240", " ", 
    SuperscriptBox["r", "7"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7065", " ", 
       SuperscriptBox["M", "4"]}], "-", 
      RowBox[{"10050", " ", 
       SuperscriptBox["M", "3"], " ", "r"}], "+", 
      RowBox[{"5087", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"1072", " ", "M", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"78", " ", 
       SuperscriptBox["r", "4"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "6"]}], 
   RowBox[{"720", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox["r", "9"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"945", " ", 
       SuperscriptBox["M", "4"]}], "-", 
      RowBox[{"2310", " ", 
       SuperscriptBox["M", "3"], " ", "r"}], "+", 
      RowBox[{"2251", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"1096", " ", "M", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"274", " ", 
       SuperscriptBox["r", "4"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "6"]}], 
   RowBox[{"720", " ", 
    SuperscriptBox["r", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "7"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"165", " ", 
       SuperscriptBox["M", "5"]}], "-", 
      RowBox[{"485", " ", 
       SuperscriptBox["M", "4"], " ", "r"}], "+", 
      RowBox[{"592", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"384", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"140", " ", "M", " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["r", "5"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "7"]}], 
   RowBox[{"80", " ", 
    SuperscriptBox["r", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "6"]}]], "+", 
  FractionBox[
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4455"}], " ", 
       SuperscriptBox["M", "5"]}], "+", 
      RowBox[{"7425", " ", 
       SuperscriptBox["M", "4"], " ", "r"}], "-", 
      RowBox[{"4779", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"1476", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"217", " ", "M", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["r", "5"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "7"]}], 
   RowBox[{"720", " ", 
    SuperscriptBox["r", "12"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "5"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "735"}], " ", 
       SuperscriptBox["M", "5"]}], "+", 
      RowBox[{"2485", " ", 
       SuperscriptBox["M", "4"], " ", "r"}], "-", 
      RowBox[{"3225", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"1988", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"563", " ", "M", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"52", " ", 
       SuperscriptBox["r", "5"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "7"]}], 
   RowBox[{"240", " ", 
    SuperscriptBox["r", "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "18225"}], " ", 
       SuperscriptBox["M", "5"]}], "+", 
      RowBox[{"35085", " ", 
       SuperscriptBox["M", "4"], " ", "r"}], "-", 
      RowBox[{"25814", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"8960", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"1442", " ", "M", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"84", " ", 
       SuperscriptBox["r", "5"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "7"]}], 
   RowBox[{"720", " ", 
    SuperscriptBox["r", "10"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4905", " ", 
       SuperscriptBox["M", "4"]}], "-", 
      RowBox[{"6540", " ", 
       SuperscriptBox["M", "3"], " ", "r"}], "+", 
      RowBox[{"3044", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"572", " ", "M", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["r", "4"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "8"]}], 
   RowBox[{"40320", " ", 
    SuperscriptBox["r", "15"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "982395"}], " ", 
       SuperscriptBox["M", "6"]}], "+", 
      RowBox[{"2475090", " ", 
       SuperscriptBox["M", "5"], " ", "r"}], "-", 
      RowBox[{"2500839", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"1283912", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"348192", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"46330", " ", "M", " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"2292", " ", 
       SuperscriptBox["r", "6"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "8"]}], 
   RowBox[{"20160", " ", 
    SuperscriptBox["r", "11"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "15015"}], " ", 
       SuperscriptBox["M", "6"]}], "+", 
      RowBox[{"51590", " ", 
       SuperscriptBox["M", "5"], " ", "r"}], "-", 
      RowBox[{"75747", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"61568", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"29912", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"8712", " ", "M", " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"1452", " ", 
       SuperscriptBox["r", "6"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "8"]}], 
   RowBox[{"4480", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "7"], " ", 
    SuperscriptBox["r", "7"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "6"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "5535"}], " ", 
       SuperscriptBox["M", "6"]}], "+", 
      RowBox[{"28220", " ", 
       SuperscriptBox["M", "5"], " ", "r"}], "-", 
      RowBox[{"55815", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"55210", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"28681", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"7201", " ", "M", " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"604", " ", 
       SuperscriptBox["r", "6"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "8"]}], 
   RowBox[{"3360", " ", 
    SuperscriptBox["r", "9"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1066095", " ", 
       SuperscriptBox["M", "6"]}], "-", 
      RowBox[{"2194560", " ", 
       SuperscriptBox["M", "5"], " ", "r"}], "+", 
      RowBox[{"1819863", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"773554", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"176393", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"20247", " ", "M", " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"900", " ", 
       SuperscriptBox["r", "6"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "8"]}], 
   RowBox[{"30240", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox["r", "13"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "9"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"225225", " ", 
       SuperscriptBox["M", "7"]}], "-", 
      RowBox[{"885885", " ", 
       SuperscriptBox["M", "6"], " ", "r"}], "+", 
      RowBox[{"1520750", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"1487258", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"905720", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"351608", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"85232", " ", "M", " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"12176", " ", 
       SuperscriptBox["r", "7"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "9"]}], 
   RowBox[{"40320", " ", 
    SuperscriptBox["r", "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "8"]}]], "+", 
  FractionBox[
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "662175"}], " ", 
       SuperscriptBox["M", "7"]}], "+", 
      RowBox[{"1545075", " ", 
       SuperscriptBox["M", "6"], " ", "r"}], "-", 
      RowBox[{"1503918", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"788670", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"239536", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"41880", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"3870", " ", "M", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"144", " ", 
       SuperscriptBox["r", "7"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "9"]}], 
   RowBox[{"40320", " ", 
    SuperscriptBox["r", "16"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "7"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8910"}], " ", 
       SuperscriptBox["M", "7"]}], "+", 
      RowBox[{"42930", " ", 
       SuperscriptBox["M", "6"], " ", "r"}], "-", 
      RowBox[{"106530", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"151680", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"124610", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"57306", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"13161", " ", "M", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"1024", " ", 
       SuperscriptBox["r", "7"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "9"]}], 
   RowBox[{"6720", " ", 
    SuperscriptBox["r", "10"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "6"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "5"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1409265"}], " ", 
       SuperscriptBox["M", "7"]}], "+", 
      RowBox[{"4598145", " ", 
       SuperscriptBox["M", "6"], " ", "r"}], "-", 
      RowBox[{"6202968", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"4453318", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"1818656", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"416052", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"48249", " ", "M", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"2112", " ", 
       SuperscriptBox["r", "7"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "9"]}], 
   RowBox[{"20160", " ", 
    SuperscriptBox["r", "12"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8259030"}], " ", 
       SuperscriptBox["M", "7"]}], "+", 
      RowBox[{"20692530", " ", 
       SuperscriptBox["M", "6"], " ", "r"}], "-", 
      RowBox[{"21539286", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"12009896", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"3847346", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"701714", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"66639", " ", "M", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"2496", " ", 
       SuperscriptBox["r", "7"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "9"]}], 
   RowBox[{"60480", " ", 
    SuperscriptBox["r", "14"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dt", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"987525", " ", 
       SuperscriptBox["M", "6"]}], "-", 
      RowBox[{"1975050", " ", 
       SuperscriptBox["M", "5"], " ", "r"}], "+", 
      RowBox[{"1576260", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"636820", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"135894", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"14346", " ", "M", " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"576", " ", 
       SuperscriptBox["r", "6"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "10"]}], 
   RowBox[{"3628800", " ", 
    SuperscriptBox["r", "19"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3828825"}], " ", 
       SuperscriptBox["M", "8"]}], "+", 
      RowBox[{"16966950", " ", 
       SuperscriptBox["M", "7"], " ", "r"}], "-", 
      RowBox[{"33348315", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"38138760", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"27952114", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"13605488", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"4396776", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"912512", " ", "M", " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"114064", " ", 
       SuperscriptBox["r", "8"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "10"]}], 
   RowBox[{"403200", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "9"], " ", 
    SuperscriptBox["r", "9"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "239925375"}], " ", 
       SuperscriptBox["M", "8"]}], "+", 
      RowBox[{"722391300", " ", 
       SuperscriptBox["M", "7"], " ", "r"}], "-", 
      RowBox[{"925235595", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"655313010", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"279051890", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"72595206", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"11152306", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"911964", " ", "M", " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"29760", " ", 
       SuperscriptBox["r", "8"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "10"]}], 
   RowBox[{"604800", " ", 
    SuperscriptBox["r", "15"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "6"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2649915"}], " ", 
       SuperscriptBox["M", "8"]}], "+", 
      RowBox[{"11763990", " ", 
       SuperscriptBox["M", "7"], " ", "r"}], "-", 
      RowBox[{"21568845", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"21410920", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"12558166", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"4422400", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"900192", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"94570", " ", "M", " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"3776", " ", 
       SuperscriptBox["r", "8"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "10"]}], 
   RowBox[{"40320", " ", 
    SuperscriptBox["r", "13"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"152460225", " ", 
       SuperscriptBox["M", "8"]}], "-", 
      RowBox[{"413182350", " ", 
       SuperscriptBox["M", "7"], " ", "r"}], "+", 
      RowBox[{"477550395", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"306387480", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"118842290", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"28385536", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"4048776", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"312324", " ", "M", " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"9840", " ", 
       SuperscriptBox["r", "8"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "10"]}], 
   RowBox[{"1209600", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox["r", "17"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "8"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"389565", " ", 
       SuperscriptBox["M", "8"]}], "-", 
      RowBox[{"1288320", " ", 
       SuperscriptBox["M", "7"], " ", "r"}], "+", 
      RowBox[{"2129517", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"2596998", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"2491690", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"1670690", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"684570", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"145526", " ", "M", " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"10624", " ", 
       SuperscriptBox["r", "8"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "10"]}], 
   RowBox[{"80640", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "7"], " ", 
    SuperscriptBox["r", "11"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "11"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1322685", " ", 
       SuperscriptBox["M", "9"]}], "-", 
      RowBox[{"6520605", " ", 
       SuperscriptBox["M", "8"], " ", "r"}], "+", 
      RowBox[{"14440608", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"18911568", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"16211092", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"9498180", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"3849440", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"1065248", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"193248", " ", "M", " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"21472", " ", 
       SuperscriptBox["r", "9"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "11"]}], 
   RowBox[{"80640", " ", 
    SuperscriptBox["r", "10"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "10"]}]], "+", 
  FractionBox[
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "168866775"}], " ", 
       SuperscriptBox["M", "9"]}], "+", 
      RowBox[{"506600325", " ", 
       SuperscriptBox["M", "8"], " ", "r"}], "-", 
      RowBox[{"660865905", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"490817160", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"228033315", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"68479754", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"13231439", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"1576548", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"104247", " ", "M", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"2880", " ", 
       SuperscriptBox["r", "9"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "11"]}], 
   RowBox[{"3628800", " ", 
    SuperscriptBox["r", "20"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "7"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "317655"}], " ", 
       SuperscriptBox["M", "9"]}], "+", 
      RowBox[{"6252795", " ", 
       SuperscriptBox["M", "8"], " ", "r"}], "-", 
      RowBox[{"20982114", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"32374504", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"28248870", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"14939032", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"4823884", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"910584", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"89282", " ", "M", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"3328", " ", 
       SuperscriptBox["r", "9"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "11"]}], 
   RowBox[{"40320", " ", 
    SuperscriptBox["r", "14"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "6"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "9"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1251855"}], " ", 
       SuperscriptBox["M", "9"]}], "+", 
      RowBox[{"4794405", " ", 
       SuperscriptBox["M", "8"], " ", "r"}], "-", 
      RowBox[{"7999989", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"7990776", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"5866279", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"3684490", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"1918015", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"688700", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"135611", " ", "M", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"9344", " ", 
       SuperscriptBox["r", "9"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "11"]}], 
   RowBox[{"80640", " ", 
    SuperscriptBox["r", "12"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "8"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "790707825"}], " ", 
       SuperscriptBox["M", "9"]}], "+", 
      RowBox[{"2473763625", " ", 
       SuperscriptBox["M", "8"], " ", "r"}], "-", 
      RowBox[{"3358619100", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"2589175680", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"1244243360", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"384719852", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"76084880", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"9208896", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"612492", " ", "M", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"16800", " ", 
       SuperscriptBox["r", "9"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "11"]}], 
   RowBox[{"1209600", " ", 
    SuperscriptBox["r", "18"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"604800", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}]], 
   RowBox[{
    SuperscriptBox["dr", "5"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "541881225"}], " ", 
       SuperscriptBox["M", "9"]}], "+", 
      RowBox[{"1945544175", " ", 
       SuperscriptBox["M", "8"], " ", "r"}], "-", 
      RowBox[{"3025836945", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"2664895760", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"1457333855", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"509897630", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"113188513", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"15199088", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"1102707", " ", "M", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"32160", " ", 
       SuperscriptBox["r", "9"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "11"]}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dt", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"318153825", " ", 
       SuperscriptBox["M", "8"]}], "-", 
      RowBox[{"848410200", " ", 
       SuperscriptBox["M", "7"], " ", "r"}], "+", 
      RowBox[{"959523300", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"598321080", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"223734420", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"51032374", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"6877548", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"495486", " ", "M", " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"14400", " ", 
       SuperscriptBox["r", "8"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "12"]}], 
   RowBox[{"479001600", " ", 
    SuperscriptBox["r", "23"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"10644480", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "11"], " ", 
     SuperscriptBox["r", "11"]}]], 
   RowBox[{
    SuperscriptBox["dr", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "305540235"}], " ", 
       SuperscriptBox["M", "10"]}], "+", 
      RowBox[{"1658646990", " ", 
       SuperscriptBox["M", "9"], " ", "r"}], "-", 
      RowBox[{"4086785703", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"6031081056", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"5920817760", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"4057982072", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"1980038420", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"687312128", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"166276576", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"26787520", " ", "M", " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"2678752", " ", 
       SuperscriptBox["r", "10"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "12"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"53222400", " ", 
     SuperscriptBox["r", "19"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], 
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "135614647575"}], " ", 
       SuperscriptBox["M", "10"]}], "+", 
      RowBox[{"486839969550", " ", 
       SuperscriptBox["M", "9"], " ", "r"}], "-", 
      RowBox[{"769261545075", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"702580898880", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"409356306360", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"158334671956", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"40963322628", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"6954198008", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"735143400", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"43195308", " ", "M", " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"1053600", " ", 
       SuperscriptBox["r", "10"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "12"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"13305600", " ", 
     SuperscriptBox["r", "17"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]}]], 
   RowBox[{
    SuperscriptBox["dr", "6"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "20715371325"}], " ", 
       SuperscriptBox["M", "10"]}], "+", 
      RowBox[{"88920216000", " ", 
       SuperscriptBox["M", "9"], " ", "r"}], "-", 
      RowBox[{"167413787505", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"181511920790", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"125014459765", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"56862598255", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"17183425120", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"3376485528", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"407900193", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"26888667", " ", "M", " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"715360", " ", 
       SuperscriptBox["r", "10"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "12"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1774080", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "9"], " ", 
     SuperscriptBox["r", "13"]}]], 
   RowBox[{
    SuperscriptBox["dr", "10"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"65072205", " ", 
       SuperscriptBox["M", "10"]}], "-", 
      RowBox[{"299529780", " ", 
       SuperscriptBox["M", "9"], " ", "r"}], "+", 
      RowBox[{"601769945", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"695306094", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"520898517", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"281587473", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"126061800", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"50168480", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"15480097", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"2812041", " ", "M", " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"183424", " ", 
       SuperscriptBox["r", "10"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "12"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"239500800", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
     SuperscriptBox["r", "21"]}]], 
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"107659017675", " ", 
       SuperscriptBox["M", "10"]}], "-", 
      RowBox[{"362578461300", " ", 
       SuperscriptBox["M", "9"], " ", "r"}], "+", 
      RowBox[{"538246644975", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"462749764770", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"254472687915", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"93225067019", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"22950153400", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"3730149312", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"380581551", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"21817755", " ", "M", " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"527040", " ", 
       SuperscriptBox["r", "10"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "12"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"10644480", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "7"], " ", 
     SuperscriptBox["r", "15"]}]], 
   RowBox[{
    SuperscriptBox["dr", "8"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1185863085"}], " ", 
       SuperscriptBox["M", "10"]}], "+", 
      RowBox[{"3757201470", " ", 
       SuperscriptBox["M", "9"], " ", "r"}], "-", 
      RowBox[{"3223706553", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"2722645560", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"8129541936", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"7788889382", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"4104642892", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"1284014508", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"232569448", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"21783758", " ", "M", " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"771456", " ", 
       SuperscriptBox["r", "10"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "12"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3548160", " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "12"]}]], 
   RowBox[{
    SuperscriptBox["dr", "13"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"180190395", " ", 
       SuperscriptBox["M", "11"]}], "-", 
      RowBox[{"1068085095", " ", 
       SuperscriptBox["M", "10"], " ", "r"}], "+", 
      RowBox[{"2898118146", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"4758746454", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"5264887936", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"4133004416", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"2359316736", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"986148096", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"299313984", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"64312896", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"9316736", " ", "M", " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"846976", " ", 
       SuperscriptBox["r", "11"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "13"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"479001600", " ", 
     SuperscriptBox["r", "24"]}]], 
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "65857841775"}], " ", 
       SuperscriptBox["M", "11"]}], "+", 
      RowBox[{"241478753175", " ", 
       SuperscriptBox["M", "10"], " ", "r"}], "-", 
      RowBox[{"395149274100", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"380252041650", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"238607308980", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"102267877428", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"30461213343", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"6282725344", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"875378730", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"78006852", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"3969459", " ", "M", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"86400", " ", 
       SuperscriptBox["r", "11"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "13"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3548160", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "10"]}]], 
   RowBox[{
    SuperscriptBox["dr", "11"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "252599490"}], " ", 
       SuperscriptBox["M", "11"]}], "+", 
      RowBox[{"1360012830", " ", 
       SuperscriptBox["M", "10"], " ", "r"}], "-", 
      RowBox[{"3252906470", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"4538023720", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"4088768934", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"2512551738", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"1112649417", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"391393960", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"122224620", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"32100974", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"5355401", " ", "M", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"331264", " ", 
       SuperscriptBox["r", "11"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "13"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"10644480", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "8"]}]], 
   RowBox[{
    SuperscriptBox["dr", "9"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2538231795", " ", 
       SuperscriptBox["M", "11"]}], "-", 
      RowBox[{"12469151475", " ", 
       SuperscriptBox["M", "10"], " ", "r"}], "+", 
      RowBox[{"25232905656", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"26022186258", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"11998445988", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"2195235980", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"6271728431", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"3821326208", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"1224057394", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"218866444", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"19932115", " ", "M", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"679296", " ", 
       SuperscriptBox["r", "11"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "13"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"53222400", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}]], 
   RowBox[{
    SuperscriptBox["dr", "5"], " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "417367424925"}], " ", 
       SuperscriptBox["M", "11"]}], "+", 
      RowBox[{"1711166754825", " ", 
       SuperscriptBox["M", "10"], " ", "r"}], "-", 
      RowBox[{"3124178936610", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"3344600904450", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"2325876439760", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"1099246625472", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"358702917982", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"80375625184", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"12035125628", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"1136395536", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"60136038", " ", "M", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"1326720", " ", 
       SuperscriptBox["r", "11"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "13"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"26611200", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "6"]}]], 
   RowBox[{
    SuperscriptBox["dr", "7"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "50093401050"}], " ", 
       SuperscriptBox["M", "11"]}], "+", 
      RowBox[{"266537289150", " ", 
       SuperscriptBox["M", "10"], " ", "r"}], "-", 
      RowBox[{"621257188770", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"838189781040", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"726729716750", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"424118251890", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"169300023415", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"45942288680", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"8233283568", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"916479878", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"55995167", " ", "M", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"1382400", " ", 
       SuperscriptBox["r", "11"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "13"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"479001600", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], 
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    SuperscriptBox["dt", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1401020740350"}], " ", 
       SuperscriptBox["M", "11"]}], "+", 
      RowBox[{"5280621404850", " ", 
       SuperscriptBox["M", "10"], " ", "r"}], "-", 
      RowBox[{"8872288123410", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"8753262692040", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"5620674428970", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"2459371050358", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"745650364243", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"155976591832", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"21942188124", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"1963240290", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"99610803", " ", "M", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"2142720", " ", 
       SuperscriptBox["r", "11"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "13"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"87178291200", " ", 
     SuperscriptBox["r", "27"]}]], 
   RowBox[{
    SuperscriptBox["dt", "14"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"150055069725", " ", 
       SuperscriptBox["M", "10"]}], "-", 
      RowBox[{"500183565750", " ", 
       SuperscriptBox["M", "9"], " ", "r"}], "+", 
      RowBox[{"732256296660", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"618212355480", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"332199610620", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"118248738380", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"28104144830", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"4378533444", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"424872855", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"22968171", " ", "M", " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"518400", " ", 
       SuperscriptBox["r", "10"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "14"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"435891456000", " ", 
     SuperscriptBox["r", "23"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], 
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    SuperscriptBox["dt", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6239752068119625"}], " ", 
       SuperscriptBox["M", "12"]}], "+", 
      RowBox[{"26233937146197000", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "-", 
      RowBox[{"49634856158446125", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"55776916480780350", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"41371544469975300", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"21283380454451760", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"7762904350195150", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"2015194531602330", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"367833639782369", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"45775887909519", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"3659325956361", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"167036522355", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"3246566400", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "14"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"9686476800", " ", 
     SuperscriptBox["r", "21"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]}]], 
   RowBox[{
    SuperscriptBox["dr", "6"], " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "187875210023325"}], " ", 
       SuperscriptBox["M", "12"]}], "+", 
      RowBox[{"878102292320550", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "-", 
      RowBox[{"1844982139329735", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"2299358148412440", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"1888248528918010", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"1073102243620440", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"431131528191360", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"122809594062204", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"24473901064080", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"3302863450588", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"283707800120", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"13738639784", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"278060160", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "14"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"645765120", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "13"], " ", 
     SuperscriptBox["r", "13"]}]], 
   RowBox[{
    SuperscriptBox["dr", "14"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "58561878375"}], " ", 
       SuperscriptBox["M", "12"]}], "+", 
      RowBox[{"376357671690", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "-", 
      RowBox[{"1115120011005", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"2016534511992", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"2482531681630", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"2196424618752", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"1436238843008", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"702409242624", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"256751367552", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"69225202560", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"13376752832", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"1760245248", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"146687104", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "14"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"645765120", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "11"], " ", 
     SuperscriptBox["r", "15"]}]], 
   RowBox[{
    SuperscriptBox["dr", "12"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"79329978585", " ", 
       SuperscriptBox["M", "12"]}], "-", 
      RowBox[{"485887974000", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "+", 
      RowBox[{"1344941558597", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"2212978703694", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"2396386385820", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"1789449843048", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"944472283958", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"361731540158", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"107022116097", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"27337502115", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"6126909241", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"936112051", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"54982144", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "14"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1937295360", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "9"], " ", 
     SuperscriptBox["r", "17"]}]], 
   RowBox[{
    SuperscriptBox["dr", "10"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "432146750805"}], " ", 
       SuperscriptBox["M", "12"]}], "+", 
      RowBox[{"3114461563290", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "-", 
      RowBox[{"9119475726291", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"14518543283368", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"13718253161634", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"7497696011988", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"1692953364984", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"584606327550", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"588267099728", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"204728619466", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"36948546552", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"3312054424", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"109587072", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "14"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1307674368000", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
     SuperscriptBox["r", "25"]}]], 
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2094385633225875", " ", 
       SuperscriptBox["M", "12"]}], "-", 
      RowBox[{"8437473168918750", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "+", 
      RowBox[{"15310006976393325", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"16518904498629000", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"11781752172148350", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"5839166893436820", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"2056720397579720", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"517149837653890", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"91778858689728", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"11158089812478", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"876686610672", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"39640155840", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"771120000", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "14"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"29059430400", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "7"], " ", 
     SuperscriptBox["r", "19"]}]], 
   RowBox[{
    SuperscriptBox["dr", "8"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"21845316296925", " ", 
       SuperscriptBox["M", "12"]}], "-", 
      RowBox[{"215019251063100", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "+", 
      RowBox[{"746612930382165", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"1385011620734310", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"1596834588531000", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"1227051552036996", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"648958502814314", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"238295678654440", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"60111754739565", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"10088021408605", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"1056600164033", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"60870795027", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"1414990080", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "14"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1383782400", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "14"]}]], 
   RowBox[{
    SuperscriptBox["dr", "15"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"225881530875", " ", 
       SuperscriptBox["M", "13"]}], "-", 
      RowBox[{"1564438750875", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "+", 
      RowBox[{"5025836175360", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"9924822576240", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"13456812820308", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"13248990937156", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"9764933324032", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"5470921410304", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"2340111838848", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"759944911488", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"184295586816", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"32352253952", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"3899527424", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"299963648", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "15"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"174356582400", " ", 
     SuperscriptBox["r", "28"]}]], 
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "14"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "72926763886350"}], " ", 
       SuperscriptBox["M", "13"]}], "+", 
      RowBox[{"316015976840850", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "-", 
      RowBox[{"622122719460750", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"735761477381400", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"582366587091210", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"325217733595920", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"131563054420560", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"38943803221640", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"8410897403946", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"1304427049470", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"140576044275", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"9912073968", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"406730565", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"7257600", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "15"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1937295360", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "10"]}]], 
   RowBox[{
    SuperscriptBox["dr", "11"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "332204584635"}], " ", 
       SuperscriptBox["M", "13"]}], "-", 
      RowBox[{"935969265", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "+", 
      RowBox[{"5509970057550", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"17666643270080", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"27494775663598", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"25339380726800", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"14216616101926", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"4284986706000", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"95812701936", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"460057677632", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"184736652625", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"34129703924", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"3032902705", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"97966848", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "15"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1291530240", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "12"]}]], 
   RowBox[{
    SuperscriptBox["dr", "13"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "259087784670"}], " ", 
       SuperscriptBox["M", "13"]}], "+", 
      RowBox[{"1757353562250", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "-", 
      RowBox[{"5472152492066", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"10311126995640", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"13045642808022", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"11628069558560", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"7462352372244", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"3477545669280", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"1187453691378", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"308310263286", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"66978218525", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"12946837592", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"1810661811", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"101108224", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "15"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"9686476800", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "6"]}]], 
   RowBox[{
    SuperscriptBox["dr", "7"], " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "368480679284025"}], " ", 
       SuperscriptBox["M", "13"]}], "+", 
      RowBox[{"1972500030277425", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "-", 
      RowBox[{"4778644336294380", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"6925557713040720", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"6685220415785040", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"4527435050940084", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"2206229069946324", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"780265596740912", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"199320055168368", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"36103324853856", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"4471816962670", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"354928728072", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"15945144678", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"299685120", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "15"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1307674368000", " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], 
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    SuperscriptBox["dt", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "16401259221496875"}], " ", 
       SuperscriptBox["M", "13"]}], "+", 
      RowBox[{"72468380381970375", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "-", 
      RowBox[{"145358937619291350", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"174995082760262400", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"140835311818678350", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"79856275417986600", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"32745640730851430", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"9805216534017920", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"2136967908745376", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"333456800658240", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"36030366662043", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"2536407765036", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"103375257075", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"1820448000", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "15"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"58118860800", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "8"]}]], 
   RowBox[{
    SuperscriptBox["dr", "9"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"191443899690450", " ", 
       SuperscriptBox["M", "13"]}], "-", 
      RowBox[{"713081878408350", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "+", 
      RowBox[{"765130071088890", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"659505207328920", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"2789968773611730", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"3719401428437520", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"2924823548782072", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"1521557808596248", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"541295567562010", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"131483430103790", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"21193534453823", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"2128913860544", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"117403164921", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"2602037760", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "15"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"871782912000", " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}]], 
   RowBox[{
    SuperscriptBox["dr", "5"], " ", 
    SuperscriptBox["dt", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "48544346212584750"}], " ", 
       SuperscriptBox["M", "13"]}], "+", 
      RowBox[{"226998172436186250", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "-", 
      RowBox[{"481556463361702650", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"612612710587841400", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"520391827431731070", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"310987964929821600", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"134146005035949100", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"42151888830743120", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"9610631021572050", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"1562712126495414", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"175067856749049", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"12694741406856", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"528385474935", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"9391818240", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "15"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"20922789888000", " ", 
     SuperscriptBox["r", "31"]}]], 
   RowBox[{
    SuperscriptBox["dt", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"97508825753625", " ", 
       SuperscriptBox["M", "12"]}], "-", 
      RowBox[{"390035303014500", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "+", 
      RowBox[{"700917850678500", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"746812735841700", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"524258716999500", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"254784874220100", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"87633738668560", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"21417535959900", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"3675608582328", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"429710225940", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"32268511152", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"1385286300", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"25401600", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "16"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1743565824000", " ", 
     SuperscriptBox["r", "25"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]}]], 
   RowBox[{
    SuperscriptBox["dr", "6"], " ", 
    SuperscriptBox["dt", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "308668491106445250"}], " ", 
       SuperscriptBox["M", "14"]}], "+", 
      RowBox[{"1602267445872027000", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "-", 
      RowBox[{"3799453573776953250", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"5446855323921005100", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"5264623728685542150", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"3621750295381864350", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"1824394111023970360", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"681665053372730080", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"189195384262289380", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"38656540711015680", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"5694353868857734", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"582637458349514", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"38815260544491", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"1490037215715", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "-", 
      RowBox[{"24470208000", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "16"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"5230697472000", " ", 
     SuperscriptBox["r", "27"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], 
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    SuperscriptBox["dt", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "386522105557215375"}], " ", 
       SuperscriptBox["M", "14"]}], "+", 
      RowBox[{"1869374862819659250", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "-", 
      RowBox[{"4132337599622731275", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"5526413929357713000", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"4987605863687668200", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"3207696006933845550", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"1512914601724652940", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"530329682517211280", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"138439405621405728", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"26689793152797904", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"3725061039168024", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"363055777432440", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"23200949508624", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"862407856575", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "-", 
      RowBox[{"13894675200", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "16"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1476034560", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "15"], " ", 
     SuperscriptBox["r", "15"]}]], 
   RowBox[{
    SuperscriptBox["dr", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "436704293025"}], " ", 
       SuperscriptBox["M", "14"]}], "+", 
      RowBox[{"3242654865450", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "-", 
      RowBox[{"11226814043445", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"24038957891520", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"35594542234680", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"38598904563960", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"31659542522580", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"19994034850816", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"9798023935616", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"3723740692224", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"1087821654400", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"239692236800", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"38545256448", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"4285593088", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "-", 
      RowBox[{"306113792", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "16"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1046139494400", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
     SuperscriptBox["r", "29"]}]], 
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "14"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5968701622516050", " ", 
       SuperscriptBox["M", "14"]}], "-", 
      RowBox[{"27999794432847600", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "+", 
      RowBox[{"60070398086238930", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"78025382146960380", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"68456504779426710", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"42849333850380210", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"19697248996967640", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"6741010105519640", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"1721617115156116", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"325556093942064", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"44705790467142", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"4303276179114", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"272871180675", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"10123581285", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "+", 
      RowBox[{"164021760", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "16"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2583060480", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "13"], " ", 
     SuperscriptBox["r", "17"]}]], 
   RowBox[{
    SuperscriptBox["dr", "14"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"845802178650", " ", 
       SuperscriptBox["M", "14"]}], "-", 
      RowBox[{"6192504300840", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "+", 
      RowBox[{"21101964927290", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"44217388438012", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"63372281542590", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"65347862298014", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"49658753064760", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"28038158403760", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"11746442973092", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"3643540806144", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"852578852142", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"162460212050", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"27469655767", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"3521631155", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "+", 
      RowBox[{"187210240", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "16"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"7749181440", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "11"], " ", 
     SuperscriptBox["r", "19"]}]], 
   RowBox[{
    SuperscriptBox["dr", "12"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9100517910165", " ", 
       SuperscriptBox["M", "14"]}], "-", 
      RowBox[{"47341417488750", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "+", 
      RowBox[{"99369519784233", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"93624326007128", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"56781158304", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"101202416432354", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"122660386984268", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"75968474580000", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"25657706441976", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"2757597981632", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"1380522758776", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"666878912432", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"126553709636", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"11176337375", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "+", 
      RowBox[{"353498880", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "16"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"116237721600", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "9"], " ", 
     SuperscriptBox["r", "21"]}]], 
   RowBox[{
    SuperscriptBox["dr", "10"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1242618728764050"}], " ", 
       SuperscriptBox["M", "14"]}], "+", 
      RowBox[{"6947550799041600", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "-", 
      RowBox[{"16862502214179090", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"22746006894840060", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"17460157934604710", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"5496785742364650", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"3123877043072520", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"4815820811754648", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"2929120335298812", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"1089780541818640", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"265799842741850", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"42238807458150", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"4142710773989", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"221609982111", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "+", 
      RowBox[{"4732761600", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "16"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"232475443200", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "7"], " ", 
     SuperscriptBox["r", "23"]}]], 
   RowBox[{
    SuperscriptBox["dr", "8"], " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12727571801781375", " ", 
       SuperscriptBox["M", "14"]}], "-", 
      RowBox[{"80030253114885150", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "+", 
      RowBox[{"227663606692428075", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"388394718590845440", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"443658136774553760", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"358493421187725372", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"210901265542935420", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"91517261729521136", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"29329837906382872", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"6876254677154928", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"1153818895440784", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"133288520972792", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"9911293685388", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"418119010146", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "+", 
      RowBox[{"7376544000", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "16"]}]}]}]], "Output",
 CellChangeTimes->{{3.777574818143015*^9, 3.7775748252208033`*^9}, 
   3.777613025413333*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"55a24de5-9b62-4081-9c0d-8f1504241604"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wave\[Sigma]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"gtt", "[", "r", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"\[Sigma]", ",", 
        RowBox[{"{", 
         RowBox[{"dt", ",", "2"}], "}"}]}], "]"}], "/", 
      RowBox[{"\[Epsilon]", "^", "2"}]}]}], "+", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"tmp", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"grr", "[", "r", "]"}]}], ")"}], " ", "\[Sigma]r"}]}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"tmp", ",", "r"}], "]"}], "-", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"tmp", ",", "dr"}], "]"}], "/", "\[Epsilon]"}]}]}], 
     "]"}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.769874538787616*^9, 3.76987458367822*^9}, {
  3.7698753165450783`*^9, 3.769875367684785*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"8218d7b4-eadd-4bf4-9021-34bc9c43f440"],

Cell[CellGroupData[{

Cell[BoxData["Wave\[Sigma]"], "Input",
 CellChangeTimes->{3.777574849053156*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"2d600e8b-dc4e-4ed1-b68f-fc261bf279b7"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   FractionBox[
                    RowBox[{"2", " ", "M"}], "r"]}], ")"}], " ", 
                 SuperscriptBox["\[Epsilon]", "2"]}], 
                SuperscriptBox["r", "2"]], "+", 
               FractionBox[
                RowBox[{"dr", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], " ", 
                 SuperscriptBox["\[Epsilon]", "3"]}], 
                SuperscriptBox["r", "4"]], "+", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["dt", "2"], " ", 
                 RowBox[{"(", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"], ")"}], 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], " ", 
                 SuperscriptBox["\[Epsilon]", "4"]}], 
                RowBox[{"2", " ", 
                 SuperscriptBox["r", "7"]}]], "+", 
               TemplateBox[{"59"},
                "OutputSizeLimit`Skeleton"], "+", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"], "+", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["dr", "10"], " ", 
                 SuperscriptBox["dt", "4"], " ", 
                 RowBox[{"(", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"], ")"}], " ", 
                 SuperscriptBox["\[Epsilon]", "16"]}], 
                RowBox[{"3874590720", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}], "9"], " ", 
                 SuperscriptBox["r", "21"]}]], "+", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["dr", "8"], " ", 
                 SuperscriptBox["dt", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"12727571801781375", " ", 
                    SuperscriptBox["M", "14"]}], "-", 
                   RowBox[{"80030253114885150", " ", 
                    SuperscriptBox["M", "13"], " ", "r"}], "+", 
                   TemplateBox[{"18"},
                    "OutputSizeLimit`Skeleton"], "+", 
                   RowBox[{"7376544000", " ", 
                    SuperscriptBox["r", "14"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Epsilon]", "16"]}], 
                RowBox[{"4151347200", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "7"], " ", 
                 SuperscriptBox["r", "23"]}]]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               FractionBox[
                RowBox[{"2", " ", "M"}], "r"]}], ")"}], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "M"}], "r"]}], ")"}], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["dr", "2"], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["\[Epsilon]", "2"]}], 
              RowBox[{
               SuperscriptBox[
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"], "3"], " ", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"]}]], "+", 
             TemplateBox[{"621"},
              "OutputSizeLimit`Skeleton"]}], ")"}]}], "-", 
          FractionBox[
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"], "\[Epsilon]"], "+", 
          RowBox[{"2", " ", "M", " ", 
           RowBox[{"(", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "M"}], "r"]}], ")"}], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             TemplateBox[{"362"},
              "OutputSizeLimit`Skeleton"], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["dr", "8"], " ", 
               SuperscriptBox["dt", "8"], " ", 
               RowBox[{"(", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"], ")"}], " ", 
               SuperscriptBox["\[Epsilon]", "16"]}], 
              RowBox[{"33210777600", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], ")"}], "8"], " ", 
               SuperscriptBox["r", "23"]}]], "-", 
             FractionBox[
              RowBox[{
               FractionBox[
                RowBox[{"dr", " ", 
                 SuperscriptBox["\[Epsilon]", "2"]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   FractionBox[
                    RowBox[{"2", " ", "M"}], "r"]}], ")"}], " ", 
                 SuperscriptBox["r", "2"]}]], "+", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["dt", "2"], " ", 
                 RowBox[{"(", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"], ")"}], " ", 
                 SuperscriptBox["\[Epsilon]", "3"]}], 
                RowBox[{"2", " ", 
                 SuperscriptBox["r", "4"]}]], "+", 
               TemplateBox[{"68"},
                "OutputSizeLimit`Skeleton"], "+", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"], "+", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["dr", "7"], " ", 
                 SuperscriptBox["dt", "8"], " ", 
                 RowBox[{"(", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"], ")"}], " ", 
                 SuperscriptBox["\[Epsilon]", "16"]}], 
                RowBox[{"29059430400", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}], "7"], " ", 
                 SuperscriptBox["r", "23"]}]]}], "\[Epsilon]"]}], ")"}]}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{58., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 57, 19169104300781685502, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 57, 19169104300781685502, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 57, 19169104300781685502, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[19169104300781685502 === $SessionID, 
   Out[57], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.777574849943611*^9, 3.777613025631197*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"467d4c39-be6f-436a-a6cd-90b1a5cc18b8"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"U0nmax", "=", 
   RowBox[{"\[Sigma]nmax", "-", "2"}]}], ";"}], "\n", 
 RowBox[{"Clear", "[", "U0coef", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"U0coef", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "i"}], "+", "1"}], ",", "_"}], "]"}], "[", "r_", "]"}],
       "=", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"U0nmax", "/", "2"}]}], "}"}]}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"U0", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"U0Sum", "=", "1"}], "}"}], ",", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"i", "+", "k"}], ">=", " ", "2"}], " ", "&&", " ", 
           RowBox[{
            RowBox[{"i", "+", "k"}], "<=", "U0nmax"}]}], ",", 
          RowBox[{"U0Sum", "=", 
           RowBox[{"U0Sum", "+", 
            RowBox[{
             RowBox[{
              RowBox[{"U0coef", "[", 
               RowBox[{"i", ",", "k"}], "]"}], "[", "r", "]"}], 
             RowBox[{"\[Epsilon]", "^", 
              RowBox[{"(", 
               RowBox[{"i", "+", "k"}], " ", ")"}]}], " ", 
             RowBox[{"dt", "^", "i"}], " ", 
             RowBox[{"dr", "^", "k"}]}]}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "U0nmax"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "U0nmax"}], "}"}]}], "]"}], ";", 
      "U0Sum"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"U0Eqns", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"gtt", "[", "r", "]"}]}], ")"}], " ", 
       RowBox[{"Series", "[", " ", 
        RowBox[{
         RowBox[{"\[Sigma]t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"D", "[", 
              RowBox[{"U0", ",", "dt"}], "]"}]}], "/", "\[Epsilon]"}], 
           ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "U0nmax"}], "}"}]}], "]"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"grr", "[", "r", "]"}]}], ")"}], 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"\[Sigma]r", "  ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"U0", ",", "r"}], "]"}], "-", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"U0", ",", "dr"}], "]"}], "/", "\[Epsilon]"}]}], 
           ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "U0nmax"}], "}"}]}], "]"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Wave\[Sigma]", "-", "2"}], ")"}], "U0"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "U0nmax"}], "}"}]}], "]"}]}]}],
      ",", "\[Epsilon]"}], "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.769875431214603*^9, 3.769875479942172*^9}, {
  3.769875517964898*^9, 3.769875586306056*^9}, {3.770055520067012*^9, 
  3.770055520915773*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"de1ff3df-9e14-479b-946a-f3b716f1c7b7"],

Cell[BoxData[
 RowBox[{"Do", "[", "\n", "\t", 
  RowBox[{
   RowBox[{"Do", "[", "\n", "\t\t", 
    RowBox[{
     RowBox[{
      RowBox[{"tmp", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"U0coef", "[", 
          RowBox[{"i", ",", 
           RowBox[{"order", "-", "i"}]}], "]"}], "[", "r", "]"}], "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"U0Eqns", "[", 
               RowBox[{"[", 
                RowBox[{"order", "+", "1"}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"dt", "^", "i"}], " ", 
               RowBox[{"dr", "^", 
                RowBox[{"(", 
                 RowBox[{"order", "-", "i"}], ")"}]}]}]}], "]"}], "==", "0"}],
            ",", 
           RowBox[{
            RowBox[{"U0coef", "[", 
             RowBox[{"i", ",", 
              RowBox[{"order", "-", "i"}]}], "]"}], "[", "r", "]"}]}], "]"}], 
         "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\n", "\t\t", 
      RowBox[{
       RowBox[{
        RowBox[{"U0coef", "[", 
         RowBox[{"i", ",", 
          RowBox[{"order", "-", "i"}]}], "]"}], "[", "r_", "]"}], "=", 
       RowBox[{"Simplify", "[", "tmp", "]"}]}]}], "\n", "\t", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "order", ",", "2"}], "}"}]}], "]"}], "\n", 
   ",", 
   RowBox[{"{", 
    RowBox[{"order", ",", "2", ",", "U0nmax"}], "}"}]}], "]"}]], "Code",
 CellChangeTimes->{{3.7698756228542557`*^9, 3.769875656087928*^9}, {
  3.769876192215414*^9, 3.769876192707608*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"6b9abcf3-484c-4898-a236-ca8c3e5403df"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"U0", "/.", 
  RowBox[{"{", 
   RowBox[{"\[Epsilon]", "\[Rule]", "1"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.770043745200901*^9, 3.770043784543602*^9}, {
  3.777572832190975*^9, 3.777572835039125*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"0eb6c33b-f9ee-4b25-8752-0ae1705d226d"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"15", " ", 
       SuperscriptBox["M", "2"]}], "-", 
      RowBox[{"11", " ", "M", " ", "r"}], "+", 
      SuperscriptBox["r", "2"]}], ")"}]}], 
   RowBox[{"6", " ", 
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"21", " ", 
       SuperscriptBox["M", "2"]}], "-", 
      RowBox[{"11", " ", "M", " ", "r"}], "+", 
      SuperscriptBox["r", "2"]}], ")"}]}], 
   RowBox[{"6", " ", 
    SuperscriptBox["r", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"13680", " ", 
       SuperscriptBox["M", "3"]}], "-", 
      RowBox[{"9915", " ", 
       SuperscriptBox["M", "2"], " ", "r"}], "+", 
      RowBox[{"2111", " ", "M", " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"118", " ", 
       SuperscriptBox["r", "3"]}]}], ")"}]}], 
   RowBox[{"2160", " ", 
    SuperscriptBox["r", "8"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"162", " ", 
       SuperscriptBox["M", "3"]}], "-", 
      RowBox[{"194", " ", 
       SuperscriptBox["M", "2"], " ", "r"}], "+", 
      RowBox[{"69", " ", "M", " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "3"]}]}], ")"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox["r", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "342"}], " ", 
       SuperscriptBox["M", "3"]}], "+", 
      RowBox[{"290", " ", 
       SuperscriptBox["M", "2"], " ", "r"}], "-", 
      RowBox[{"69", " ", "M", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "3"]}]}], ")"}]}], 
   RowBox[{"24", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox["r", "5"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3798", " ", 
       SuperscriptBox["M", "4"]}], "-", 
      RowBox[{"5064", " ", 
       SuperscriptBox["M", "3"], " ", "r"}], "+", 
      RowBox[{"2246", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"368", " ", "M", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"17", " ", 
       SuperscriptBox["r", "4"]}]}], ")"}]}], 
   RowBox[{"108", " ", 
    SuperscriptBox["r", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3960", " ", 
       SuperscriptBox["M", "4"]}], "-", 
      RowBox[{"6610", " ", 
       SuperscriptBox["M", "3"], " ", "r"}], "+", 
      RowBox[{"3887", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"897", " ", "M", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"38", " ", 
       SuperscriptBox["r", "4"]}]}], ")"}]}], 
   RowBox[{"240", " ", 
    SuperscriptBox["r", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"477180", " ", 
       SuperscriptBox["M", "4"]}], "-", 
      RowBox[{"500670", " ", 
       SuperscriptBox["M", "3"], " ", "r"}], "+", 
      RowBox[{"178346", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"24575", " ", "M", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"1016", " ", 
       SuperscriptBox["r", "4"]}]}], ")"}]}], 
   RowBox[{"8640", " ", 
    SuperscriptBox["r", "9"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"298890", " ", 
       SuperscriptBox["M", "5"]}], "-", 
      RowBox[{"571830", " ", 
       SuperscriptBox["M", "4"], " ", "r"}], "+", 
      RowBox[{"402955", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"125706", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"16251", " ", "M", " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"644", " ", 
       SuperscriptBox["r", "5"]}]}], ")"}]}], 
   RowBox[{"4320", " ", 
    SuperscriptBox["r", "7"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"112140", " ", 
       SuperscriptBox["M", "5"]}], "-", 
      RowBox[{"240300", " ", 
       SuperscriptBox["M", "4"], " ", "r"}], "+", 
      RowBox[{"198220", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"76588", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"12973", " ", "M", " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"432", " ", 
       SuperscriptBox["r", "5"]}]}], ")"}]}], 
   RowBox[{"2880", " ", 
    SuperscriptBox["r", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"18078120", " ", 
       SuperscriptBox["M", "6"]}], "-", 
      RowBox[{"47416440", " ", 
       SuperscriptBox["M", "5"], " ", "r"}], "+", 
      RowBox[{"50452170", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"27503250", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"7880183", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"1049773", " ", "M", " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"28752", " ", 
       SuperscriptBox["r", "6"]}]}], ")"}]}], 
   RowBox[{"201600", " ", 
    SuperscriptBox["r", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "6"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"84741660", " ", 
       SuperscriptBox["M", "6"]}], "-", 
      RowBox[{"160751520", " ", 
       SuperscriptBox["M", "5"], " ", "r"}], "+", 
      RowBox[{"121262184", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"46052780", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"9135623", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"873125", " ", "M", " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"29784", " ", 
       SuperscriptBox["r", "6"]}]}], ")"}]}], 
   RowBox[{"1814400", " ", 
    SuperscriptBox["r", "12"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"232438140", " ", 
       SuperscriptBox["M", "6"]}], "-", 
      RowBox[{"582918120", " ", 
       SuperscriptBox["M", "5"], " ", "r"}], "+", 
      RowBox[{"576945480", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"281552428", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"68633901", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"7409415", " ", "M", " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"258392", " ", 
       SuperscriptBox["r", "6"]}]}], ")"}]}], 
   RowBox[{"1814400", " ", 
    SuperscriptBox["r", "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"942984720", " ", 
       SuperscriptBox["M", "6"]}], "-", 
      RowBox[{"1839339360", " ", 
       SuperscriptBox["M", "5"], " ", "r"}], "+", 
      RowBox[{"1415223126", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"541361342", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"106098469", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"9729943", " ", "M", " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"304256", " ", 
       SuperscriptBox["r", "6"]}]}], ")"}]}], 
   RowBox[{"1814400", " ", 
    SuperscriptBox["r", "10"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"18898346520", " ", 
       SuperscriptBox["M", "7"]}], "-", 
      RowBox[{"45654931800", " ", 
       SuperscriptBox["M", "6"], " ", "r"}], "+", 
      RowBox[{"45146438604", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"23420447916", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"6773492686", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"1066280034", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"81465915", " ", "M", " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"2182592", " ", 
       SuperscriptBox["r", "7"]}]}], ")"}]}], 
   RowBox[{"10886400", " ", 
    SuperscriptBox["r", "11"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "5"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"941234580", " ", 
       SuperscriptBox["M", "7"]}], "-", 
      RowBox[{"2824363260", " ", 
       SuperscriptBox["M", "6"], " ", "r"}], "+", 
      RowBox[{"3528678750", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"2342096168", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"869918656", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"173483550", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"16051597", " ", "M", " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"497120", " ", 
       SuperscriptBox["r", "7"]}]}], ")"}]}], 
   RowBox[{"3628800", " ", 
    SuperscriptBox["r", "9"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "7"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "244949400"}], " ", 
       SuperscriptBox["M", "7"]}], "+", 
      RowBox[{"761506200", " ", 
       SuperscriptBox["M", "6"], " ", "r"}], "-", 
      RowBox[{"994539780", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"701810500", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"285017286", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"64748430", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"7090193", " ", "M", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"164736", " ", 
       SuperscriptBox["r", "7"]}]}], ")"}]}], 
   RowBox[{"1209600", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "7"], " ", 
    SuperscriptBox["r", "7"]}]], "+", 
  FractionBox[
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6685761060"}], " ", 
       SuperscriptBox["M", "7"]}], "+", 
      RowBox[{"14864779260", " ", 
       SuperscriptBox["M", "6"], " ", "r"}], "-", 
      RowBox[{"13600375974", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"6583061544", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"1799904748", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"273383478", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"20800989", " ", "M", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"583424", " ", 
       SuperscriptBox["r", "7"]}]}], ")"}]}], 
   RowBox[{"10886400", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox["r", "13"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"152409600", " ", 
     SuperscriptBox["r", "16"]}]], 
   RowBox[{
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"26669288880", " ", 
       SuperscriptBox["M", "8"]}], "-", 
      RowBox[{"68422324860", " ", 
       SuperscriptBox["M", "7"], " ", "r"}], "+", 
      RowBox[{"74364464124", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"44487568764", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"15913869177", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"3453230333", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"437954337", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"29066949", " ", "M", " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"746104", " ", 
       SuperscriptBox["r", "8"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"16934400", " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "8"]}]], 
   RowBox[{
    SuperscriptBox["dr", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7622606520", " ", 
       SuperscriptBox["M", "8"]}], "-", 
      RowBox[{"27434100420", " ", 
       SuperscriptBox["M", "7"], " ", "r"}], "+", 
      RowBox[{"42532558920", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"36912976400", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"19456667023", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"6287896763", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"1181832675", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"109693303", " ", "M", " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"2211192", " ", 
       SuperscriptBox["r", "8"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"76204800", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], 
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"321501150000", " ", 
       SuperscriptBox["M", "8"]}], "-", 
      RowBox[{"836165177280", " ", 
       SuperscriptBox["M", "7"], " ", "r"}], "+", 
      RowBox[{"917943234174", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"551911951410", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"197058815857", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"42280806833", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"5234046905", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"333003817", " ", "M", " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"7977024", " ", 
       SuperscriptBox["r", "8"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"38102400", " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}]], 
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"175157073810", " ", 
       SuperscriptBox["M", "8"]}], "-", 
      RowBox[{"514456398360", " ", 
       SuperscriptBox["M", "7"], " ", "r"}], "+", 
      RowBox[{"635965072821", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"428454722535", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"170033226306", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"40024974586", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"5324241507", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"352209801", " ", "M", " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"8328332", " ", 
       SuperscriptBox["r", "8"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"76204800", " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "6"]}]], 
   RowBox[{
    SuperscriptBox["dr", "6"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"46242682920", " ", 
       SuperscriptBox["M", "8"]}], "-", 
      RowBox[{"156312212400", " ", 
       SuperscriptBox["M", "7"], " ", "r"}], "+", 
      RowBox[{"228053469150", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"186012808554", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"91469052227", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"27107842891", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"4536273483", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"365095027", " ", "M", " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"10089296", " ", 
       SuperscriptBox["r", "8"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1828915200", " ", 
     SuperscriptBox["r", "13"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]}]], 
   RowBox[{
    SuperscriptBox["dr", "5"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"18874439719920", " ", 
       SuperscriptBox["M", "9"]}], "-", 
      RowBox[{"66138690389040", " ", 
       SuperscriptBox["M", "8"], " ", "r"}], "+", 
      RowBox[{"99709326588708", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"84310031398536", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"43669705049304", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"14193595626266", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"2844890055037", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"330543497562", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"19430324425", " ", "M", " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"413836364", " ", 
       SuperscriptBox["r", "9"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1828915200", " ", 
     SuperscriptBox["r", "15"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], 
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"36620173415160", " ", 
       SuperscriptBox["M", "9"]}], "-", 
      RowBox[{"110748544785000", " ", 
       SuperscriptBox["M", "8"], " ", "r"}], "+", 
      RowBox[{"144187121311020", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"105499469041848", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"47480567115762", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"13507937912298", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"2399625274471", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"252260928030", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"13874069886", " ", "M", " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"291519116", " ", 
       SuperscriptBox["r", "9"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1219276800", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
     SuperscriptBox["r", "17"]}]], 
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3731565503520"}], " ", 
       SuperscriptBox["M", "9"]}], "+", 
      RowBox[{"10796386488480", " ", 
       SuperscriptBox["M", "8"], " ", "r"}], "-", 
      RowBox[{"13482825348816", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"9497971326528", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"4136856248292", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"1147192531172", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"200637964316", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"21057406560", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"1179590485", " ", "M", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"26013976", " ", 
       SuperscriptBox["r", "9"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"406425600", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "9"], " ", 
     SuperscriptBox["r", "9"]}]], 
   RowBox[{
    SuperscriptBox["dr", "9"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "401550482160"}], " ", 
       SuperscriptBox["M", "9"]}], "+", 
      RowBox[{"1643117929200", " ", 
       SuperscriptBox["M", "8"], " ", "r"}], "-", 
      RowBox[{"2951515009440", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"3044063745600", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"1976214476380", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"830574014624", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"222720188298", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"35669357756", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"2870079007", " ", "M", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"51058944", " ", 
       SuperscriptBox["r", "9"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"609638400", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "7"], " ", 
     SuperscriptBox["r", "11"]}]], 
   RowBox[{
    SuperscriptBox["dr", "7"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "934543662480"}], " ", 
       SuperscriptBox["M", "9"]}], "+", 
      RowBox[{"3511505401200", " ", 
       SuperscriptBox["M", "8"], " ", "r"}], "-", 
      RowBox[{"5800036481280", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"5510468008800", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"3298661751758", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"1275395460370", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"311693265615", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"44612178238", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"3159221138", " ", "M", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"78249036", " ", 
       SuperscriptBox["r", "9"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1207084032000", " ", 
     SuperscriptBox["r", "20"]}]], 
   RowBox[{
    SuperscriptBox["dt", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"796677238130400", " ", 
       SuperscriptBox["M", "10"]}], "-", 
      RowBox[{"2575789394508000", " ", 
       SuperscriptBox["M", "9"], " ", "r"}], "+", 
      RowBox[{"3656279257821360", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"2991513565800720", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"1556525905601364", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"535638989800512", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"122715850609684", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"18332859133304", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"1690025438631", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"85392637877", " ", "M", " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"1750276696", " ", 
       SuperscriptBox["r", "10"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"134120448000", " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "10"]}]], 
   RowBox[{
    SuperscriptBox["dr", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"287956268978400", " ", 
       SuperscriptBox["M", "10"]}], "-", 
      RowBox[{"1320693698728800", " ", 
       SuperscriptBox["M", "9"], " ", "r"}], "+", 
      RowBox[{"2698479925365240", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"3226515679219320", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"2491227705175500", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"1290999933133100", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"450910446736766", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"103267107071022", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"14399782234099", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"1021883363233", " ", "M", " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"16260689856", " ", 
       SuperscriptBox["r", "10"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1207084032000", " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "8"]}]], 
   RowBox[{
    SuperscriptBox["dr", "8"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4658156960252400", " ", 
       SuperscriptBox["M", "10"]}], "-", 
      RowBox[{"19522415691108000", " ", 
       SuperscriptBox["M", "9"], " ", "r"}], "+", 
      RowBox[{"36356284359642240", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"39559816613598480", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"27783191372452080", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"13096663148195756", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"4156727755048832", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"860623218137324", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"107147213941483", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"6746696337841", " ", "M", " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"150529916440", " ", 
       SuperscriptBox["r", "10"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3621252096000", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], 
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"99855281404612800", " ", 
       SuperscriptBox["M", "10"]}], "-", 
      RowBox[{"325459538571024000", " ", 
       SuperscriptBox["M", "9"], " ", "r"}], "+", 
      RowBox[{"464783134853584800", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"381587202695888640", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"198560697018470952", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"68041788794182472", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"15437667880048102", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"2267881118629254", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"203703982685773", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"9905989990847", " ", "M", " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"192044159808", " ", 
       SuperscriptBox["r", "10"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1810626048000", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}]], 
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"132737006231854200", " ", 
       SuperscriptBox["M", "10"]}], "-", 
      RowBox[{"463405380337666800", " ", 
       SuperscriptBox["M", "9"], " ", "r"}], "+", 
      RowBox[{"707577782807831400", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"619503853715535600", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"342498264222201090", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"124046699211701798", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"29528815396989186", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"4504489812302962", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"413989755181597", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"20162929597791", " ", "M", " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"379055656472", " ", 
       SuperscriptBox["r", "10"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1810626048000", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "6"]}]], 
   RowBox[{
    SuperscriptBox["dr", "6"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"37783893411316800", " ", 
       SuperscriptBox["M", "10"]}], "-", 
      RowBox[{"154586702683353600", " ", 
       SuperscriptBox["M", "9"], " ", "r"}], "+", 
      RowBox[{"277212249027731340", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"285353275967053020", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"185403797717718738", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"78708307114796338", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"21828812729968360", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"3835528408380760", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"398008172544065", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"21164828792219", " ", "M", " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"411810308864", " ", 
       SuperscriptBox["r", "10"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"18106260480000", " ", 
     SuperscriptBox["r", "17"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]}]], 
   RowBox[{
    SuperscriptBox["dr", "5"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3973753872888604200", " ", 
       SuperscriptBox["M", "11"]}], "-", 
      RowBox[{"15898505646926568600", " ", 
       SuperscriptBox["M", "10"], " ", "r"}], "+", 
      RowBox[{"28184214422767674060", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"29114429495886340560", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"19383123314895771936", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"8682250180252524732", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"2650293379232412146", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"546006000356577164", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"73433395838482058", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"6029334495156754", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"264838186473133", " ", "M", " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"4523520326272", " ", 
       SuperscriptBox["r", "11"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"36212520960000", " ", 
     SuperscriptBox["r", "19"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], 
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6146152654688719200", " ", 
       SuperscriptBox["M", "11"]}], "-", 
      RowBox[{"22501385565209100000", " ", 
       SuperscriptBox["M", "10"], " ", "r"}], "+", 
      RowBox[{"36541220597486658000", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"34637195522250817920", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"21213065910433617816", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"8772719161731430504", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"2485287529467018712", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"478720422597387692", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"60839448702529504", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"4793083138570346", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"206610002602873", " ", "M", " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"3582941960608", " ", 
       SuperscriptBox["r", "11"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"268240896000", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "11"], " ", 
     SuperscriptBox["r", "11"]}]], 
   RowBox[{
    SuperscriptBox["dr", "11"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1241455757652000"}], " ", 
       SuperscriptBox["M", "11"]}], "+", 
      RowBox[{"6309020781914400", " ", 
       SuperscriptBox["M", "10"], " ", "r"}], "-", 
      RowBox[{"14452683693978960", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"19663391959197840", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"17609405739114840", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"10859902404144280", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"4680922826863008", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"1398051219251356", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"279301156180232", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"34473399756174", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"2187085799483", " ", "M", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"31467665280", " ", 
       SuperscriptBox["r", "11"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"36212520960000", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
     SuperscriptBox["r", "21"]}]], 
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "520484767180408800"}], " ", 
       SuperscriptBox["M", "11"]}], "+", 
      RowBox[{"1853821035305949600", " ", 
       SuperscriptBox["M", "10"], " ", "r"}], "-", 
      RowBox[{"2933361798804979200", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"2714766493078425600", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"1627621343734857372", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"661212652611251076", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"184832978296184206", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"35334320698736168", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"4490562676290306", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"357351496352738", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"15774242497597", " ", "M", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"285658260096", " ", 
       SuperscriptBox["r", "11"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"12070840320000", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "9"], " ", 
     SuperscriptBox["r", "13"]}]], 
   RowBox[{
    SuperscriptBox["dr", "9"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "112838125501767600"}], " ", 
       SuperscriptBox["M", "11"]}], "+", 
      RowBox[{"527304757747165200", " ", 
       SuperscriptBox["M", "10"], " ", "r"}], "-", 
      RowBox[{"1105248252547082520", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"1369526483711426400", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"1112613375614068860", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"620623183363295980", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"241482943128912138", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"64996567089560832", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"11659931999075854", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"1281973017961278", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"72490958057331", " ", "M", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"1464998829376", " ", 
       SuperscriptBox["r", "11"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"18106260480000", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "7"], " ", 
     SuperscriptBox["r", "15"]}]], 
   RowBox[{
    SuperscriptBox["dr", "7"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "739909409571050400"}], " ", 
       SuperscriptBox["M", "11"]}], "+", 
      RowBox[{"3436212615881364000", " ", 
       SuperscriptBox["M", "10"], " ", "r"}], "-", 
      RowBox[{"7118129255760714960", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"8640398221713307080", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"6788264109050636280", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"3597010094340028408", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"1298823952377531628", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"315327775044282568", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"49504700036556116", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"4657506245342522", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"226839753184493", " ", "M", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"4072045584912", " ", 
       SuperscriptBox["r", "11"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"10356780994560000", " ", 
     SuperscriptBox["r", "24"]}]], 
   RowBox[{
    SuperscriptBox["dt", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"25850854505830780800", " ", 
       SuperscriptBox["M", "12"]}], "-", 
      RowBox[{"100826783550338551200", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "+", 
      RowBox[{"176672551853137116600", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"183534812182385749800", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"125598643984066276332", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"59480300901736591020", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"19919368025434214178", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"4732733977951285990", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"787478390946660527", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"88854009387695295", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"6391852534257473", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"259689754582825", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"4417882000992", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"230150688768000", " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "12"]}]], 
   RowBox[{
    SuperscriptBox["dr", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2281039250980089600", " ", 
       SuperscriptBox["M", "12"]}], "-", 
      RowBox[{"12724018643452802400", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "+", 
      RowBox[{"32303505845281647600", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"49286739535906554000", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"50238580703897997000", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"35948998302298491840", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"18449151800639983078", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"6804702132986571714", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"1774658466942424661", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"314311461729202877", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"34788334184403519", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"1994844407843407", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"26184334041408", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"7767585745920000", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], 
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1242964283222652487200", " ", 
       SuperscriptBox["M", "12"]}], "-", 
      RowBox[{"4873751810061766790400", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "+", 
      RowBox[{"8574497477627802525000", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"8929487757377720673720", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"6113909864018781842814", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"2890007375732486077716", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"963221578428570451199", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"226952878044966780973", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"37284429602398578183", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"4131102225597030133", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"289824581577423815", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"11382025048075281", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"184919903520792", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2589195248640000", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "10"]}]], 
   RowBox[{
    SuperscriptBox["dr", "10"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"56221778280703780800", " ", 
       SuperscriptBox["M", "12"]}], "-", 
      RowBox[{"291291071407883870400", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "+", 
      RowBox[{"683099916965050297500", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"957155945852761256340", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"890782295090147142120", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"578735602346627304990", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"268342608199839064457", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"89068181940765362187", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"20838516210944440233", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"3299300583659720171", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"324627993157303647", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"16637065384547265", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"306267632878784", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3883792872960000", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "6"]}]], 
   RowBox[{
    SuperscriptBox["dr", "6"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2164254265274130077400", " ", 
       SuperscriptBox["M", "12"]}], "-", 
      RowBox[{"9854478173590619619600", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "+", 
      RowBox[{"20099166963747742930950", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"24205407783495463661850", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"19096806282794136077913", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"10349004151818582634269", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"3926696047188176155675", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"1043063121804488984925", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"190600554040377468651", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"23053159487577602881", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"1719321700385218986", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"69088518481534578", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"1085225996853076", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"31070342983680000", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}]], 
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"24809803996310639301600", " ", 
       SuperscriptBox["M", "12"]}], "-", 
      RowBox[{"101649550457139905088000", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "+", 
      RowBox[{"186649910245683046386000", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"202559114601861144548400", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"144232159651266177896904", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"70711977541012295274240", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"24358160353403829246734", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"5904476370174475648586", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"991925961491725229273", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"111494229823856365873", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"7850309580370452427", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"304854983772498331", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"4794416887532256", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"31070342983680000", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "8"]}]], 
   RowBox[{
    SuperscriptBox["dr", "8"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2602257402439191736800", " ", 
       SuperscriptBox["M", "12"]}], "-", 
      RowBox[{"13276514489561930851200", " ", 
       SuperscriptBox["M", "11"], " ", "r"}], "+", 
      RowBox[{"30716931711172163540760", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"42448995501984283753800", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"38831494440305827492380", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"24616599929029594679004", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"10999916038362062152322", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"3454441367452061710038", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"746059277341115076135", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"105959858115164127815", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"9130553402460668697", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"410795959309244961", " ", "M", " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"6850342203101504", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"372844115804160000", " ", 
     SuperscriptBox["r", "21"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]}]], 
   RowBox[{
    SuperscriptBox["dr", "5"], " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1135709382089563628846400", " ", 
       SuperscriptBox["M", "13"]}], "-", 
      RowBox[{"5187449524326458349153600", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "+", 
      RowBox[{"10712361927874233852371520", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"13211484746289439844963520", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"10826590572508019540269824", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"6204715676748383559143760", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"2548133783794500537460152", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"755496066955845648660520", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"160714899894447375487988", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"24035695810525866750524", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"2431027847650808241444", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"155270609792302442224", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"5503078057151734441", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"79370624518026896", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"186422057902080000", " ", 
     SuperscriptBox["r", "23"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], 
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    SuperscriptBox["dt", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"225517654404754444101600", " ", 
       SuperscriptBox["M", "13"]}], "-", 
      RowBox[{"971884421068054395290400", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "+", 
      RowBox[{"1895161338396246209961600", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"2209535106334268617401120", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"1714313668061078983094436", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"932079058181600991796764", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"364129261439308176360618", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"103065475500765137444068", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"21029337259814827651522", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"3035440191180765270226", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"298795778400735046463", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"18785386227671044286", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"665795624172227933", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"9823725079782564", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"920602755072000", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "13"], " ", 
     SuperscriptBox["r", "13"]}]], 
   RowBox[{
    SuperscriptBox["dr", "13"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "19432159621973841600"}], " ", 
       SuperscriptBox["M", "13"]}], "+", 
      RowBox[{"118048806233139038400", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "-", 
      RowBox[{"329010728793541254720", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"556418750928426262080", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"636159224188274363280", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"518253381725163734880", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"308698471831980962848", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"135621722744970772296", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"43704162495849904404", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"10113122423719320460", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"1608280576632505320", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"161309690598004824", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"8436263828338843", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"101779847834112", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"124281371934720000", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
     SuperscriptBox["r", "25"]}]], 
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8074220327853146121600"}], " ", 
       SuperscriptBox["M", "13"]}], "+", 
      RowBox[{"34150064362953671088000", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "-", 
      RowBox[{"65420906482084991216400", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"75026477878276712022720", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"57350113325086082759280", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"30780883638497276758728", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"11899438705567759715772", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"3343004134815851472608", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"679559505711142728656", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"98181367957930533256", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"9730646750420081306", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"620612071668749620", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"22536153148416917", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"345345948081464", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"20713561989120000", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "11"], " ", 
     SuperscriptBox["r", "15"]}]], 
   RowBox[{
    SuperscriptBox["dr", "11"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1010508639942598077600"}], " ", 
       SuperscriptBox["M", "13"]}], "+", 
      RowBox[{"5756942023888914856800", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "-", 
      RowBox[{"14972193537368521258080", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"23497153066298598016320", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"24779443282817741075700", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"18500914107425492595660", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"10033930493834828693274", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"3988624488960817054724", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"1156509848996378829402", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"239679116630728705722", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"33995310512819286899", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"3027697591380451830", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"141806279662841733", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"2391035270694068", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"124281371934720000", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "9"], " ", 
     SuperscriptBox["r", "17"]}]], 
   RowBox[{
    SuperscriptBox["dr", "9"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "23242040253082148097600"}], " ", 
       SuperscriptBox["M", "13"]}], "+", 
      RowBox[{"127288476468125509204800", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "-", 
      RowBox[{"319951731907180572618960", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"487683030045074134757760", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"501312511684110648709440", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"365349625908062605593768", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"193027204995694318993468", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"74248426421692271419888", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"20567341091873353961640", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"3992788597161802398160", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"517259703622512028834", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"41107956787653643284", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"1718828225743973419", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"26755824930916120", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"93211028951040000", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "7"], " ", 
     SuperscriptBox["r", "19"]}]], 
   RowBox[{
    SuperscriptBox["dr", "7"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "115135152147701621218800"}], " ", 
       SuperscriptBox["M", "13"]}], "+", 
      RowBox[{"592393331643348058837200", " ", 
       SuperscriptBox["M", "12"], " ", "r"}], "-", 
      RowBox[{"1378108845789875792222040", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"1914132839768363152493280", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"1765299539423316133364508", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"1137031914708593216370108", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"523659244132184903251014", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"173530682104053798933788", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"41052457585722421867050", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"6777452817916319358594", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "9"]}], "-", 
      RowBox[{"748519834905942622739", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"51371641205663839182", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "11"]}], "-", 
      RowBox[{"1909887677636054019", " ", "M", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"27858631302482660", " ", 
       SuperscriptBox["r", "13"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"22619209692119040000", " ", 
     SuperscriptBox["r", "28"]}]], 
   RowBox[{
    SuperscriptBox["dt", "14"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"213690490365332952813600", " ", 
       SuperscriptBox["M", "14"]}], "-", 
      RowBox[{"975986072936131294699200", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "+", 
      RowBox[{"2035025525518053127545600", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"2563935715815658638648480", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"2177065117813857872156856", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"1315416213998580882670488", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"581940705329039251002528", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"190988044524692714244384", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"46576891791788492870064", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"8366582828321978143700", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"1084325391213558755792", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"97700915994702808760", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"5737607356245345979", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"194367739816087861", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "+", 
      RowBox[{"2820223789041304", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2513245521346560000", " ", 
     SuperscriptBox["r", "14"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "14"]}]], 
   RowBox[{
    SuperscriptBox["dr", "14"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"112456795213061565552000", " ", 
       SuperscriptBox["M", "14"]}], "-", 
      RowBox[{"739079177481700303248000", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "+", 
      RowBox[{"2243556719422199281807200", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"4165883498184129520581600", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"5280150625880820525948240", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"4825638600755154441482160", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"3273146587927891292563920", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"1669466946492925304640400", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"641038312541998422181496", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"183375743898613489596248", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"38127595705557206159010", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"5500785385879706131390", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"504328089640338333595", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"24238308510898666853", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "+", 
      RowBox[{"270490446455714304", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"67857629076357120000", " ", 
     SuperscriptBox["r", "26"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], 
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"58385724455508868005350400", " ", 
       SuperscriptBox["M", "14"]}], "-", 
      RowBox[{"267666883175106177325516800", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "+", 
      RowBox[{"559722696176168483336197200", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"706494920548840284419349840", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"600247667496291216373832760", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"362354798865305590025286168", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"159880008983075202240391704", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"52222208135538156523082920", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"12643601020366477677581888", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"2248070732214118468541760", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"287367326976736536944954", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"25428492354841959619462", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"1458788612342274402495", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"47952571925314087569", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "+", 
      RowBox[{"669206137382972400", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"22619209692119040000", " ", 
     SuperscriptBox["r", "16"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "12"]}]], 
   RowBox[{
    SuperscriptBox["dr", "12"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2423918118788587375099200", " ", 
       SuperscriptBox["M", "14"]}], "-", 
      RowBox[{"15053592681157099486665600", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "+", 
      RowBox[{"43007194456353558871297920", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"74807145768447292576432320", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"88350656033907186228906480", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"74792081868818255770702320", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"46682410389242784861831144", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"21757821465111556300764808", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"7580294681656097911731608", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"1954240179027612423076212", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"364028489889261285451672", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"46816388606996266661816", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"3810784249872167790957", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"164320704313368033235", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "+", 
      RowBox[{"2551059093239174648", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"67857629076357120000", " ", 
     SuperscriptBox["r", "24"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}]], 
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    SuperscriptBox["dt", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"472180930268930704483358400", " ", 
       SuperscriptBox["M", "14"]}], "-", 
      RowBox[{"2231694895295880618229929600", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "+", 
      RowBox[{"4807398306578851406368310400", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"6244633943126526888774590400", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"5453023473063132479260617168", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"3377977470425750009797336176", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"1526391582866150135446867512", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"509324133957038475373318040", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"125581642218861259708732776", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"22651110720950084043392068", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"2922855863862970649949720", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"259454538188047252724584", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"14810787096997239800117", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"479245894359498621355", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "+", 
      RowBox[{"6486561855891323864", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"67857629076357120000", " ", 
     SuperscriptBox["r", "18"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "10"]}]], 
   RowBox[{
    SuperscriptBox["dr", "10"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"30149915672055243980044800", " ", 
       SuperscriptBox["M", "14"]}], "-", 
      RowBox[{"176451810619877064921369600", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "+", 
      RowBox[{"476846270407671012643278960", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"788258087605811764839826800", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"889420236922543455433449000", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"723076878628458298969157160", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"435255947821674649916927352", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"196030867473864100778924680", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"65873663427649169074931312", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"16259592485034912155134800", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"2858490768943648781844766", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"339769600074860621262338", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"25028363874981450953949", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"976860319603290074419", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "+", 
      RowBox[{"14245016758977843056", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"67857629076357120000", " ", 
     SuperscriptBox["r", "22"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "6"]}]], 
   RowBox[{
    SuperscriptBox["dr", "6"], " ", 
    SuperscriptBox["dt", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"662241789587858282277235200", " ", 
       SuperscriptBox["M", "14"]}], "-", 
      RowBox[{"3359967568775418569882918400", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "+", 
      RowBox[{"7765470535136678534143654560", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"10813871213373674325592311840", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"10112332355772955720930196208", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"6698211787306389085018873200", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"3229820749508774211808655616", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"1146949301823540598431851552", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"299883335344134486818829736", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"57083739536596846105184424", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"7724042309850029479255442", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"712779424813886674507822", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"41800062997309002730059", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"1366598644203331131989", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "+", 
      RowBox[{"18245246841440351392", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"67857629076357120000", " ", 
     SuperscriptBox["r", "20"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "8"]}]], 
   RowBox[{
    SuperscriptBox["dr", "8"], " ", 
    SuperscriptBox["dt", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"167513284110895662332368800", " ", 
       SuperscriptBox["M", "14"]}], "-", 
      RowBox[{"965032157323373751589665600", " ", 
       SuperscriptBox["M", "13"], " ", "r"}], "+", 
      RowBox[{"2535270747115369718726974080", " ", 
       SuperscriptBox["M", "12"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"4016148140817712584318108960", " ", 
       SuperscriptBox["M", "11"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"4273571623565956000136014584", " ", 
       SuperscriptBox["M", "10"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"3220485801843882442998704184", " ", 
       SuperscriptBox["M", "9"], " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"1765151382255037774139973552", " ", 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"711239448537904661051194864", " ", 
       SuperscriptBox["M", "7"], " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"210370105973815865726196672", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"45086537106768702916368228", " ", 
       SuperscriptBox["M", "5"], " ", 
       SuperscriptBox["r", "9"]}], "+", 
      RowBox[{"6819489443338507452242608", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"695880598360033563024648", " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["r", "11"]}], "+", 
      RowBox[{"44399053785798132682131", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"1540920887309819690749", " ", "M", " ", 
       SuperscriptBox["r", "13"]}], "+", 
      RowBox[{"21035367367480879224", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.7698762144661207`*^9, 3.769876323968546*^9, {3.7700437692236977`*^9, 
   3.7700437855038*^9}, 3.772037921614616*^9, 3.777564585913349*^9, 
   3.7775731158084507`*^9, 3.777613168306058*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"d904b1e8-1b8f-49bb-a3ea-3e01963aaf0f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7700655632676477`*^9, 3.7700655865190563`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"0c926af9-2cba-4eb5-93e3-19dfbdd81e3a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"filename", "=", 
   RowBox[{"\"\<U0_2d_t_r_nmax\>\"", "<>", 
    RowBox[{"ToString", "[", "U0nmax", "]"}], "<>", "\"\<.m\>\""}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"heading", "=", 
   RowBox[{
   "\"\<Print[\\\"\>\"", "<>", "spacetime", "<>", 
    "\"\< spacetime: U0 as an expansion in dt^{i} dr^k nmax=\>\"", "<>", 
    RowBox[{"ToString", "[", "U0nmax", "]"}], "<>", "\"\<\\\"]\\n\>\""}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"OutputForm", "[", "heading", "]"}], ",", "filename"}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"filename", ",", "U0coef"}], "]"}], ";"}]}], "Code",
 CellChangeTimes->{{3.770065598025332*^9, 3.770065615299704*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"f89b309d-fb6a-4867-bc69-da00660d9d9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U0", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"U0Sum", "=", "1"}], "}"}], ",", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"i", "+", "j", "+", "k"}], ">=", " ", "2"}], " ", "&&", 
           " ", 
           RowBox[{
            RowBox[{"i", "+", "j", "+", "k"}], "<=", "U0nmax"}]}], ",", 
          RowBox[{"U0Sum", "=", 
           RowBox[{"U0Sum", "+", 
            RowBox[{
             RowBox[{
              RowBox[{"U0coef", "[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "[", "r", "]"}], 
             RowBox[{"\[Epsilon]", "^", 
              RowBox[{"(", 
               RowBox[{"i", "+", "j", "+", "k"}], " ", ")"}]}], " ", 
             RowBox[{"dt", "^", "i"}], " ", 
             RowBox[{"\[Gamma]", "^", "j"}], " ", 
             RowBox[{"dr", "^", "k"}]}]}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "U0nmax"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", "U0nmax"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "U0nmax"}], "}"}]}], "]"}], ";", 
      "U0Sum"}]}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[70]:=",ExpressionUUID->"45ace24a-1c7f-44dc-af9c-2412a3c1f0b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Eta]Sq", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "\[Sigma]Sum"}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "\[Sigma]nmax"}], "}"}]}], 
       "]"}], "]"}], "//.", " ", 
     RowBox[{
      SqrtBox[
       FractionBox[
        RowBox[{
         SuperscriptBox["dt", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], 
        SuperscriptBox["M", "2"]]], "->", 
      FractionBox[
       RowBox[{"dt", " ", "\[Epsilon]"}], "M"]}]}], ",", "\[Epsilon]", ",", 
    "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.770043873490814*^9, 3.7700439018578043`*^9}, {
  3.7700439382472267`*^9, 3.770044078924395*^9}, {3.770055610253188*^9, 
  3.770055649362213*^9}, {3.7722151186632757`*^9, 3.77221511910041*^9}, {
  3.777572487129765*^9, 3.777572495027918*^9}, {3.777572526501981*^9, 
  3.777572535628559*^9}, {3.777613548193736*^9, 3.777613554055388*^9}, {
  3.777613597736845*^9, 3.777613632436557*^9}, {3.777613794384749*^9, 
  3.77761379464108*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"cce53ffb-fd4f-4731-9300-9399ab4088be"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["dr", "2"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["dt", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]}], ")"}],
     " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox["r", "3"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"dr", " ", 
       SuperscriptBox["dt", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "M"}], "-", "r"}], ")"}]}], 
      SuperscriptBox["r", "4"]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["dr", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"M", "-", "r"}], ")"}]}], 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]]}], 
    ")"}], " ", 
   SuperscriptBox["\[Epsilon]", "3"]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["dt", "4"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["dr", "2"], " ", 
       SuperscriptBox["dt", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"33", " ", 
          SuperscriptBox["M", "2"]}], "-", 
         RowBox[{"28", " ", "M", " ", "r"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dr", "4"], " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15", " ", 
          SuperscriptBox["M", "2"]}], "-", 
         RowBox[{"22", " ", "M", " ", "r"}], "+", 
         RowBox[{"11", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], 
   RowBox[{"12", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "3"], " ", 
    SuperscriptBox["r", "7"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["dr", "3"], " ", 
       SuperscriptBox["dt", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"45", " ", 
          SuperscriptBox["M", "3"]}], "-", 
         RowBox[{"67", " ", 
          SuperscriptBox["M", "2"], " ", "r"}], "+", 
         RowBox[{"31", " ", "M", " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
      RowBox[{"dr", " ", 
       SuperscriptBox["dt", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"63", " ", 
          SuperscriptBox["M", "3"]}], "-", 
         RowBox[{"63", " ", 
          SuperscriptBox["M", "2"], " ", "r"}], "+", 
         RowBox[{"20", " ", "M", " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dr", "5"], " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "21"}], " ", 
          SuperscriptBox["M", "3"]}], "+", 
         RowBox[{"41", " ", 
          SuperscriptBox["M", "2"], " ", "r"}], "-", 
         RowBox[{"30", " ", "M", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["r", "3"]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "5"]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["r", "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"360", " ", 
     SuperscriptBox["r", "11"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["dt", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"45", " ", 
          SuperscriptBox["M", "2"]}], "-", 
         RowBox[{"30", " ", "M", " ", "r"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["dr", "4"], " ", 
        SuperscriptBox["dt", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "945"}], " ", 
           SuperscriptBox["M", "4"]}], "+", 
          RowBox[{"2160", " ", 
           SuperscriptBox["M", "3"], " ", "r"}], "-", 
          RowBox[{"1781", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"606", " ", "M", " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["r", "4"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["dr", "2"], " ", 
        SuperscriptBox["dt", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7065", " ", 
           SuperscriptBox["M", "4"]}], "-", 
          RowBox[{"10050", " ", 
           SuperscriptBox["M", "3"], " ", "r"}], "+", 
          RowBox[{"5087", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"1072", " ", "M", " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"78", " ", 
           SuperscriptBox["r", "4"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["dr", "6"], " ", 
        SuperscriptBox["r", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"945", " ", 
           SuperscriptBox["M", "4"]}], "-", 
          RowBox[{"2310", " ", 
           SuperscriptBox["M", "3"], " ", "r"}], "+", 
          RowBox[{"2251", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"1096", " ", "M", " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"274", " ", 
           SuperscriptBox["r", "4"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]]}], ")"}], 
    " ", 
    SuperscriptBox["\[Epsilon]", "6"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"360", " ", 
     SuperscriptBox["r", "12"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "6"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["dr", "3"], " ", 
       SuperscriptBox["dt", "4"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"18225", " ", 
          SuperscriptBox["M", "5"]}], "-", 
         RowBox[{"35085", " ", 
          SuperscriptBox["M", "4"], " ", "r"}], "+", 
         RowBox[{"25814", " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"8960", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "3"]}], "+", 
         RowBox[{"1442", " ", "M", " ", 
          SuperscriptBox["r", "4"]}], "-", 
         RowBox[{"84", " ", 
          SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["dr", "5"], " ", 
       SuperscriptBox["dt", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"735", " ", 
          SuperscriptBox["M", "5"]}], "-", 
         RowBox[{"2485", " ", 
          SuperscriptBox["M", "4"], " ", "r"}], "+", 
         RowBox[{"3225", " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"1988", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "3"]}], "+", 
         RowBox[{"563", " ", "M", " ", 
          SuperscriptBox["r", "4"]}], "-", 
         RowBox[{"52", " ", 
          SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
      RowBox[{"dr", " ", 
       SuperscriptBox["dt", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4455", " ", 
          SuperscriptBox["M", "5"]}], "-", 
         RowBox[{"7425", " ", 
          SuperscriptBox["M", "4"], " ", "r"}], "+", 
         RowBox[{"4779", " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"1476", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "3"]}], "+", 
         RowBox[{"217", " ", "M", " ", 
          SuperscriptBox["r", "4"]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["dr", "7"], " ", 
       SuperscriptBox["r", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "165"}], " ", 
          SuperscriptBox["M", "5"]}], "+", 
         RowBox[{"485", " ", 
          SuperscriptBox["M", "4"], " ", "r"}], "-", 
         RowBox[{"592", " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"384", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "3"]}], "-", 
         RowBox[{"140", " ", "M", " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{"28", " ", 
          SuperscriptBox["r", "5"]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "7"]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"60480", " ", 
     SuperscriptBox["r", "15"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["dt", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4905", " ", 
          SuperscriptBox["M", "4"]}], "-", 
         RowBox[{"6540", " ", 
          SuperscriptBox["M", "3"], " ", "r"}], "+", 
         RowBox[{"3044", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"572", " ", "M", " ", 
          SuperscriptBox["r", "3"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["dr", "4"], " ", 
        SuperscriptBox["dt", "4"], " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "982395"}], " ", 
           SuperscriptBox["M", "6"]}], "+", 
          RowBox[{"2475090", " ", 
           SuperscriptBox["M", "5"], " ", "r"}], "-", 
          RowBox[{"2500839", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"1283912", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"348192", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"46330", " ", "M", " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"2292", " ", 
           SuperscriptBox["r", "6"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"36", " ", 
        SuperscriptBox["dr", "6"], " ", 
        SuperscriptBox["dt", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5535"}], " ", 
           SuperscriptBox["M", "6"]}], "+", 
          RowBox[{"28220", " ", 
           SuperscriptBox["M", "5"], " ", "r"}], "-", 
          RowBox[{"55815", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"55210", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"28681", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"7201", " ", "M", " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"604", " ", 
           SuperscriptBox["r", "6"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["dr", "2"], " ", 
        SuperscriptBox["dt", "6"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1066095", " ", 
           SuperscriptBox["M", "6"]}], "-", 
          RowBox[{"2194560", " ", 
           SuperscriptBox["M", "5"], " ", "r"}], "+", 
          RowBox[{"1819863", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"773554", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"176393", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"20247", " ", "M", " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"900", " ", 
           SuperscriptBox["r", "6"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}]], "-", 
      FractionBox[
       RowBox[{"27", " ", 
        SuperscriptBox["dr", "8"], " ", 
        SuperscriptBox["r", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15015", " ", 
           SuperscriptBox["M", "6"]}], "-", 
          RowBox[{"51590", " ", 
           SuperscriptBox["M", "5"], " ", "r"}], "+", 
          RowBox[{"75747", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"61568", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"29912", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"8712", " ", "M", " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"1452", " ", 
           SuperscriptBox["r", "6"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "7"]]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "8"]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"60480", " ", 
     SuperscriptBox["r", "16"]}]], 
   RowBox[{"dr", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["dr", "8"], " ", 
        SuperscriptBox["r", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"225225", " ", 
           SuperscriptBox["M", "7"]}], "-", 
          RowBox[{"885885", " ", 
           SuperscriptBox["M", "6"], " ", "r"}], "+", 
          RowBox[{"1520750", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"1487258", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"905720", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"351608", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"85232", " ", "M", " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{"12176", " ", 
           SuperscriptBox["r", "7"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "8"]], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["dt", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "662175"}], " ", 
          SuperscriptBox["M", "7"]}], "+", 
         RowBox[{"1545075", " ", 
          SuperscriptBox["M", "6"], " ", "r"}], "-", 
         RowBox[{"1503918", " ", 
          SuperscriptBox["M", "5"], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"788670", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["r", "3"]}], "-", 
         RowBox[{"239536", " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{"41880", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "5"]}], "-", 
         RowBox[{"3870", " ", "M", " ", 
          SuperscriptBox["r", "6"]}], "+", 
         RowBox[{"144", " ", 
          SuperscriptBox["r", "7"]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"18", " ", 
        SuperscriptBox["dr", "6"], " ", 
        SuperscriptBox["dt", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8910"}], " ", 
           SuperscriptBox["M", "7"]}], "+", 
          RowBox[{"42930", " ", 
           SuperscriptBox["M", "6"], " ", "r"}], "-", 
          RowBox[{"106530", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"151680", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"124610", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"57306", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"13161", " ", "M", " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"1024", " ", 
           SuperscriptBox["r", "7"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "6"]], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["dr", "4"], " ", 
        SuperscriptBox["dt", "4"], " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1409265"}], " ", 
           SuperscriptBox["M", "7"]}], "+", 
          RowBox[{"4598145", " ", 
           SuperscriptBox["M", "6"], " ", "r"}], "-", 
          RowBox[{"6202968", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"4453318", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"1818656", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"416052", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"48249", " ", "M", " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"2112", " ", 
           SuperscriptBox["r", "7"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["dr", "2"], " ", 
        SuperscriptBox["dt", "6"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8259030"}], " ", 
           SuperscriptBox["M", "7"]}], "+", 
          RowBox[{"20692530", " ", 
           SuperscriptBox["M", "6"], " ", "r"}], "-", 
          RowBox[{"21539286", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"12009896", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"3847346", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"701714", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"66639", " ", "M", " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"2496", " ", 
           SuperscriptBox["r", "7"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]]}], ")"}], 
    " ", 
    SuperscriptBox["\[Epsilon]", "9"]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1814400", " ", 
     SuperscriptBox["r", "19"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["dt", "10"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"987525", " ", 
          SuperscriptBox["M", "6"]}], "-", 
         RowBox[{"1975050", " ", 
          SuperscriptBox["M", "5"], " ", "r"}], "+", 
         RowBox[{"1576260", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"636820", " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["r", "3"]}], "+", 
         RowBox[{"135894", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "4"]}], "-", 
         RowBox[{"14346", " ", "M", " ", 
          SuperscriptBox["r", "5"]}], "+", 
         RowBox[{"576", " ", 
          SuperscriptBox["r", "6"]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["dr", "4"], " ", 
        SuperscriptBox["dt", "6"], " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "239925375"}], " ", 
           SuperscriptBox["M", "8"]}], "+", 
          RowBox[{"722391300", " ", 
           SuperscriptBox["M", "7"], " ", "r"}], "-", 
          RowBox[{"925235595", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"655313010", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"279051890", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"72595206", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"11152306", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"911964", " ", "M", " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"29760", " ", 
           SuperscriptBox["r", "8"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"90", " ", 
        SuperscriptBox["dr", "6"], " ", 
        SuperscriptBox["dt", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2649915"}], " ", 
           SuperscriptBox["M", "8"]}], "+", 
          RowBox[{"11763990", " ", 
           SuperscriptBox["M", "7"], " ", "r"}], "-", 
          RowBox[{"21568845", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"21410920", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"12558166", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"4422400", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"900192", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"94570", " ", "M", " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"3776", " ", 
           SuperscriptBox["r", "8"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["dr", "2"], " ", 
        SuperscriptBox["dt", "8"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"152460225", " ", 
           SuperscriptBox["M", "8"]}], "-", 
          RowBox[{"413182350", " ", 
           SuperscriptBox["M", "7"], " ", "r"}], "+", 
          RowBox[{"477550395", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"306387480", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"118842290", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"28385536", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"4048776", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{"312324", " ", "M", " ", 
           SuperscriptBox["r", "7"]}], "+", 
          RowBox[{"9840", " ", 
           SuperscriptBox["r", "8"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}]], "+", 
      FractionBox[
       RowBox[{"45", " ", 
        SuperscriptBox["dr", "8"], " ", 
        SuperscriptBox["dt", "2"], " ", 
        SuperscriptBox["r", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"389565", " ", 
           SuperscriptBox["M", "8"]}], "-", 
          RowBox[{"1288320", " ", 
           SuperscriptBox["M", "7"], " ", "r"}], "+", 
          RowBox[{"2129517", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"2596998", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"2491690", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"1670690", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"684570", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{"145526", " ", "M", " ", 
           SuperscriptBox["r", "7"]}], "+", 
          RowBox[{"10624", " ", 
           SuperscriptBox["r", "8"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "7"]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["dr", "10"], " ", 
        SuperscriptBox["r", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3828825", " ", 
           SuperscriptBox["M", "8"]}], "-", 
          RowBox[{"16966950", " ", 
           SuperscriptBox["M", "7"], " ", "r"}], "+", 
          RowBox[{"33348315", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"38138760", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"27952114", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"13605488", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"4396776", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{"912512", " ", "M", " ", 
           SuperscriptBox["r", "7"]}], "+", 
          RowBox[{"114064", " ", 
           SuperscriptBox["r", "8"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "9"]]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "10"]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1814400", " ", 
     SuperscriptBox["r", "20"]}]], 
   RowBox[{"dr", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"45", " ", 
        SuperscriptBox["dr", "10"], " ", 
        SuperscriptBox["r", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1322685", " ", 
           SuperscriptBox["M", "9"]}], "-", 
          RowBox[{"6520605", " ", 
           SuperscriptBox["M", "8"], " ", "r"}], "+", 
          RowBox[{"14440608", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"18911568", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"16211092", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"9498180", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"3849440", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{"1065248", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "7"]}], "+", 
          RowBox[{"193248", " ", "M", " ", 
           SuperscriptBox["r", "8"]}], "-", 
          RowBox[{"21472", " ", 
           SuperscriptBox["r", "9"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "10"]], "+", 
      RowBox[{
       SuperscriptBox["dt", "10"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "168866775"}], " ", 
          SuperscriptBox["M", "9"]}], "+", 
         RowBox[{"506600325", " ", 
          SuperscriptBox["M", "8"], " ", "r"}], "-", 
         RowBox[{"660865905", " ", 
          SuperscriptBox["M", "7"], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"490817160", " ", 
          SuperscriptBox["M", "6"], " ", 
          SuperscriptBox["r", "3"]}], "-", 
         RowBox[{"228033315", " ", 
          SuperscriptBox["M", "5"], " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{"68479754", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["r", "5"]}], "-", 
         RowBox[{"13231439", " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["r", "6"]}], "+", 
         RowBox[{"1576548", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "7"]}], "-", 
         RowBox[{"104247", " ", "M", " ", 
          SuperscriptBox["r", "8"]}], "+", 
         RowBox[{"2880", " ", 
          SuperscriptBox["r", "9"]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"90", " ", 
        SuperscriptBox["dr", "6"], " ", 
        SuperscriptBox["dt", "4"], " ", 
        SuperscriptBox["r", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "317655"}], " ", 
           SuperscriptBox["M", "9"]}], "+", 
          RowBox[{"6252795", " ", 
           SuperscriptBox["M", "8"], " ", "r"}], "-", 
          RowBox[{"20982114", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"32374504", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"28248870", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"14939032", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"4823884", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"910584", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"89282", " ", "M", " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"3328", " ", 
           SuperscriptBox["r", "9"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "6"]], "+", 
      FractionBox[
       RowBox[{"45", " ", 
        SuperscriptBox["dr", "8"], " ", 
        SuperscriptBox["dt", "2"], " ", 
        SuperscriptBox["r", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1251855"}], " ", 
           SuperscriptBox["M", "9"]}], "+", 
          RowBox[{"4794405", " ", 
           SuperscriptBox["M", "8"], " ", "r"}], "-", 
          RowBox[{"7999989", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"7990776", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"5866279", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"3684490", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"1918015", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"688700", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"135611", " ", "M", " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"9344", " ", 
           SuperscriptBox["r", "9"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "8"]], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]], 
       RowBox[{"3", " ", 
        SuperscriptBox["dr", "2"], " ", 
        SuperscriptBox["dt", "8"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "790707825"}], " ", 
           SuperscriptBox["M", "9"]}], "+", 
          RowBox[{"2473763625", " ", 
           SuperscriptBox["M", "8"], " ", "r"}], "-", 
          RowBox[{"3358619100", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"2589175680", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"1244243360", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"384719852", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"76084880", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"9208896", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"612492", " ", "M", " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"16800", " ", 
           SuperscriptBox["r", "9"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]], 
       RowBox[{"6", " ", 
        SuperscriptBox["dr", "4"], " ", 
        SuperscriptBox["dt", "6"], " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "541881225"}], " ", 
           SuperscriptBox["M", "9"]}], "+", 
          RowBox[{"1945544175", " ", 
           SuperscriptBox["M", "8"], " ", "r"}], "-", 
          RowBox[{"3025836945", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"2664895760", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"1457333855", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"509897630", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"113188513", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"15199088", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"1102707", " ", "M", " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"32160", " ", 
           SuperscriptBox["r", "9"]}]}], ")"}]}]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "11"]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"239500800", " ", 
     SuperscriptBox["r", "23"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["dt", "12"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"318153825", " ", 
          SuperscriptBox["M", "8"]}], "-", 
         RowBox[{"848410200", " ", 
          SuperscriptBox["M", "7"], " ", "r"}], "+", 
         RowBox[{"959523300", " ", 
          SuperscriptBox["M", "6"], " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"598321080", " ", 
          SuperscriptBox["M", "5"], " ", 
          SuperscriptBox["r", "3"]}], "+", 
         RowBox[{"223734420", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["r", "4"]}], "-", 
         RowBox[{"51032374", " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["r", "5"]}], "+", 
         RowBox[{"6877548", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "6"]}], "-", 
         RowBox[{"495486", " ", "M", " ", 
          SuperscriptBox["r", "7"]}], "+", 
         RowBox[{"14400", " ", 
          SuperscriptBox["r", "8"]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]], 
       RowBox[{"9", " ", 
        SuperscriptBox["dr", "4"], " ", 
        SuperscriptBox["dt", "8"], " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "135614647575"}], " ", 
           SuperscriptBox["M", "10"]}], "+", 
          RowBox[{"486839969550", " ", 
           SuperscriptBox["M", "9"], " ", "r"}], "-", 
          RowBox[{"769261545075", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"702580898880", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"409356306360", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"158334671956", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"40963322628", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"6954198008", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"735143400", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"43195308", " ", "M", " ", 
           SuperscriptBox["r", "9"]}], "-", 
          RowBox[{"1053600", " ", 
           SuperscriptBox["r", "10"]}]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "7"]], 
       RowBox[{"45", " ", 
        SuperscriptBox["dr", "8"], " ", 
        SuperscriptBox["dt", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1185863085", " ", 
           SuperscriptBox["M", "10"]}], "-", 
          RowBox[{"3757201470", " ", 
           SuperscriptBox["M", "9"], " ", "r"}], "+", 
          RowBox[{"3223706553", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"2722645560", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"8129541936", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"7788889382", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"4104642892", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"1284014508", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"232569448", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"21783758", " ", "M", " ", 
           SuperscriptBox["r", "9"]}], "-", 
          RowBox[{"771456", " ", 
           SuperscriptBox["r", "10"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]], 
       RowBox[{"36", " ", 
        SuperscriptBox["dr", "6"], " ", 
        SuperscriptBox["dt", "6"], " ", 
        SuperscriptBox["r", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "20715371325"}], " ", 
           SuperscriptBox["M", "10"]}], "+", 
          RowBox[{"88920216000", " ", 
           SuperscriptBox["M", "9"], " ", "r"}], "-", 
          RowBox[{"167413787505", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"181511920790", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"125014459765", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"56862598255", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"17183425120", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"3376485528", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"407900193", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"26888667", " ", "M", " ", 
           SuperscriptBox["r", "9"]}], "-", 
          RowBox[{"715360", " ", 
           SuperscriptBox["r", "10"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "9"]], 
       RowBox[{"270", " ", 
        SuperscriptBox["dr", "10"], " ", 
        SuperscriptBox["dt", "2"], " ", 
        SuperscriptBox["r", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"65072205", " ", 
           SuperscriptBox["M", "10"]}], "-", 
          RowBox[{"299529780", " ", 
           SuperscriptBox["M", "9"], " ", "r"}], "+", 
          RowBox[{"601769945", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"695306094", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"520898517", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"281587473", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"126061800", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{"50168480", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "7"]}], "+", 
          RowBox[{"15480097", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "8"]}], "-", 
          RowBox[{"2812041", " ", "M", " ", 
           SuperscriptBox["r", "9"]}], "+", 
          RowBox[{"183424", " ", 
           SuperscriptBox["r", "10"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}]], 
       RowBox[{"2", " ", 
        SuperscriptBox["dr", "2"], " ", 
        SuperscriptBox["dt", "10"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"107659017675", " ", 
           SuperscriptBox["M", "10"]}], "-", 
          RowBox[{"362578461300", " ", 
           SuperscriptBox["M", "9"], " ", "r"}], "+", 
          RowBox[{"538246644975", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"462749764770", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"254472687915", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"93225067019", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"22950153400", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{"3730149312", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "7"]}], "+", 
          RowBox[{"380581551", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "8"]}], "-", 
          RowBox[{"21817755", " ", "M", " ", 
           SuperscriptBox["r", "9"]}], "+", 
          RowBox[{"527040", " ", 
           SuperscriptBox["r", "10"]}]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "11"]], 
       RowBox[{"45", " ", 
        SuperscriptBox["dr", "12"], " ", 
        SuperscriptBox["r", "12"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"305540235", " ", 
           SuperscriptBox["M", "10"]}], "-", 
          RowBox[{"1658646990", " ", 
           SuperscriptBox["M", "9"], " ", "r"}], "+", 
          RowBox[{"4086785703", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"6031081056", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"5920817760", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"4057982072", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"1980038420", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{"687312128", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "7"]}], "+", 
          RowBox[{"166276576", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "8"]}], "-", 
          RowBox[{"26787520", " ", "M", " ", 
           SuperscriptBox["r", "9"]}], "+", 
          RowBox[{"2678752", " ", 
           SuperscriptBox["r", "10"]}]}], ")"}]}]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "12"]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"239500800", " ", 
     SuperscriptBox["r", "24"]}]], 
   RowBox[{"dr", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "12"]], 
       RowBox[{"135", " ", 
        SuperscriptBox["dr", "12"], " ", 
        SuperscriptBox["r", "12"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"180190395", " ", 
           SuperscriptBox["M", "11"]}], "-", 
          RowBox[{"1068085095", " ", 
           SuperscriptBox["M", "10"], " ", "r"}], "+", 
          RowBox[{"2898118146", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"4758746454", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"5264887936", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"4133004416", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"2359316736", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{"986148096", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "7"]}], "+", 
          RowBox[{"299313984", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "8"]}], "-", 
          RowBox[{"64312896", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "9"]}], "+", 
          RowBox[{"9316736", " ", "M", " ", 
           SuperscriptBox["r", "10"]}], "-", 
          RowBox[{"846976", " ", 
           SuperscriptBox["r", "11"]}]}], ")"}]}]}], "+", 
      RowBox[{
       SuperscriptBox["dt", "12"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "65857841775"}], " ", 
          SuperscriptBox["M", "11"]}], "+", 
         RowBox[{"241478753175", " ", 
          SuperscriptBox["M", "10"], " ", "r"}], "-", 
         RowBox[{"395149274100", " ", 
          SuperscriptBox["M", "9"], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"380252041650", " ", 
          SuperscriptBox["M", "8"], " ", 
          SuperscriptBox["r", "3"]}], "-", 
         RowBox[{"238607308980", " ", 
          SuperscriptBox["M", "7"], " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{"102267877428", " ", 
          SuperscriptBox["M", "6"], " ", 
          SuperscriptBox["r", "5"]}], "-", 
         RowBox[{"30461213343", " ", 
          SuperscriptBox["M", "5"], " ", 
          SuperscriptBox["r", "6"]}], "+", 
         RowBox[{"6282725344", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["r", "7"]}], "-", 
         RowBox[{"875378730", " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["r", "8"]}], "+", 
         RowBox[{"78006852", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "9"]}], "-", 
         RowBox[{"3969459", " ", "M", " ", 
          SuperscriptBox["r", "10"]}], "+", 
         RowBox[{"86400", " ", 
          SuperscriptBox["r", "11"]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "10"]], 
       RowBox[{"135", " ", 
        SuperscriptBox["dr", "10"], " ", 
        SuperscriptBox["dt", "2"], " ", 
        SuperscriptBox["r", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "252599490"}], " ", 
           SuperscriptBox["M", "11"]}], "+", 
          RowBox[{"1360012830", " ", 
           SuperscriptBox["M", "10"], " ", "r"}], "-", 
          RowBox[{"3252906470", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"4538023720", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"4088768934", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"2512551738", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"1112649417", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"391393960", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"122224620", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"32100974", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "9"]}], "-", 
          RowBox[{"5355401", " ", "M", " ", 
           SuperscriptBox["r", "10"]}], "+", 
          RowBox[{"331264", " ", 
           SuperscriptBox["r", "11"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "8"]], 
       RowBox[{"45", " ", 
        SuperscriptBox["dr", "8"], " ", 
        SuperscriptBox["dt", "4"], " ", 
        SuperscriptBox["r", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2538231795", " ", 
           SuperscriptBox["M", "11"]}], "-", 
          RowBox[{"12469151475", " ", 
           SuperscriptBox["M", "10"], " ", "r"}], "+", 
          RowBox[{"25232905656", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"26022186258", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"11998445988", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"2195235980", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"6271728431", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"3821326208", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"1224057394", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"218866444", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "9"]}], "-", 
          RowBox[{"19932115", " ", "M", " ", 
           SuperscriptBox["r", "10"]}], "+", 
          RowBox[{"679296", " ", 
           SuperscriptBox["r", "11"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]], 
       RowBox[{"9", " ", 
        SuperscriptBox["dr", "4"], " ", 
        SuperscriptBox["dt", "8"], " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "417367424925"}], " ", 
           SuperscriptBox["M", "11"]}], "+", 
          RowBox[{"1711166754825", " ", 
           SuperscriptBox["M", "10"], " ", "r"}], "-", 
          RowBox[{"3124178936610", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"3344600904450", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"2325876439760", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"1099246625472", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"358702917982", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"80375625184", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"12035125628", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"1136395536", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "9"]}], "-", 
          RowBox[{"60136038", " ", "M", " ", 
           SuperscriptBox["r", "10"]}], "+", 
          RowBox[{"1326720", " ", 
           SuperscriptBox["r", "11"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "6"]], 
       RowBox[{"18", " ", 
        SuperscriptBox["dr", "6"], " ", 
        SuperscriptBox["dt", "6"], " ", 
        SuperscriptBox["r", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "50093401050"}], " ", 
           SuperscriptBox["M", "11"]}], "+", 
          RowBox[{"266537289150", " ", 
           SuperscriptBox["M", "10"], " ", "r"}], "-", 
          RowBox[{"621257188770", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"838189781040", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"726729716750", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"424118251890", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"169300023415", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"45942288680", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"8233283568", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"916479878", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "9"]}], "-", 
          RowBox[{"55995167", " ", "M", " ", 
           SuperscriptBox["r", "10"]}], "+", 
          RowBox[{"1382400", " ", 
           SuperscriptBox["r", "11"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]], 
       RowBox[{
        SuperscriptBox["dr", "2"], " ", 
        SuperscriptBox["dt", "10"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1401020740350"}], " ", 
           SuperscriptBox["M", "11"]}], "+", 
          RowBox[{"5280621404850", " ", 
           SuperscriptBox["M", "10"], " ", "r"}], "-", 
          RowBox[{"8872288123410", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"8753262692040", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"5620674428970", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"2459371050358", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"745650364243", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"155976591832", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"21942188124", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"1963240290", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "9"]}], "-", 
          RowBox[{"99610803", " ", "M", " ", 
           SuperscriptBox["r", "10"]}], "+", 
          RowBox[{"2142720", " ", 
           SuperscriptBox["r", "11"]}]}], ")"}]}]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "13"]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"653837184000", " ", 
     SuperscriptBox["r", "27"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"15", " ", 
       SuperscriptBox["dt", "14"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"150055069725", " ", 
          SuperscriptBox["M", "10"]}], "-", 
         RowBox[{"500183565750", " ", 
          SuperscriptBox["M", "9"], " ", "r"}], "+", 
         RowBox[{"732256296660", " ", 
          SuperscriptBox["M", "8"], " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"618212355480", " ", 
          SuperscriptBox["M", "7"], " ", 
          SuperscriptBox["r", "3"]}], "+", 
         RowBox[{"332199610620", " ", 
          SuperscriptBox["M", "6"], " ", 
          SuperscriptBox["r", "4"]}], "-", 
         RowBox[{"118248738380", " ", 
          SuperscriptBox["M", "5"], " ", 
          SuperscriptBox["r", "5"]}], "+", 
         RowBox[{"28104144830", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["r", "6"]}], "-", 
         RowBox[{"4378533444", " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["r", "7"]}], "+", 
         RowBox[{"424872855", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "8"]}], "-", 
         RowBox[{"22968171", " ", "M", " ", 
          SuperscriptBox["r", "9"]}], "+", 
         RowBox[{"518400", " ", 
          SuperscriptBox["r", "10"]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]], 
       RowBox[{"3", " ", 
        SuperscriptBox["dr", "4"], " ", 
        SuperscriptBox["dt", "10"], " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6239752068119625"}], " ", 
           SuperscriptBox["M", "12"]}], "+", 
          RowBox[{"26233937146197000", " ", 
           SuperscriptBox["M", "11"], " ", "r"}], "-", 
          RowBox[{"49634856158446125", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"55776916480780350", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"41371544469975300", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"21283380454451760", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"7762904350195150", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"2015194531602330", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"367833639782369", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"45775887909519", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "9"]}], "-", 
          RowBox[{"3659325956361", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "10"]}], "+", 
          RowBox[{"167036522355", " ", "M", " ", 
           SuperscriptBox["r", "11"]}], "-", 
          RowBox[{"3246566400", " ", 
           SuperscriptBox["r", "12"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]], 
       RowBox[{"135", " ", 
        SuperscriptBox["dr", "6"], " ", 
        SuperscriptBox["dt", "8"], " ", 
        SuperscriptBox["r", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "187875210023325"}], " ", 
           SuperscriptBox["M", "12"]}], "+", 
          RowBox[{"878102292320550", " ", 
           SuperscriptBox["M", "11"], " ", "r"}], "-", 
          RowBox[{"1844982139329735", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"2299358148412440", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"1888248528918010", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"1073102243620440", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"431131528191360", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"122809594062204", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"24473901064080", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"3302863450588", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "9"]}], "-", 
          RowBox[{"283707800120", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "10"]}], "+", 
          RowBox[{"13738639784", " ", "M", " ", 
           SuperscriptBox["r", "11"]}], "-", 
          RowBox[{"278060160", " ", 
           SuperscriptBox["r", "12"]}]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "9"]], 
       RowBox[{"675", " ", 
        SuperscriptBox["dr", "10"], " ", 
        SuperscriptBox["dt", "4"], " ", 
        SuperscriptBox["r", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"432146750805", " ", 
           SuperscriptBox["M", "12"]}], "-", 
          RowBox[{"3114461563290", " ", 
           SuperscriptBox["M", "11"], " ", "r"}], "+", 
          RowBox[{"9119475726291", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"14518543283368", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"13718253161634", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"7497696011988", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"1692953364984", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"584606327550", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"588267099728", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"204728619466", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "9"]}], "-", 
          RowBox[{"36948546552", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "10"]}], "+", 
          RowBox[{"3312054424", " ", "M", " ", 
           SuperscriptBox["r", "11"]}], "-", 
          RowBox[{"109587072", " ", 
           SuperscriptBox["r", "12"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "11"]], 
       RowBox[{"2025", " ", 
        SuperscriptBox["dr", "12"], " ", 
        SuperscriptBox["dt", "2"], " ", 
        SuperscriptBox["r", "12"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"79329978585", " ", 
           SuperscriptBox["M", "12"]}], "-", 
          RowBox[{"485887974000", " ", 
           SuperscriptBox["M", "11"], " ", "r"}], "+", 
          RowBox[{"1344941558597", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"2212978703694", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"2396386385820", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"1789449843048", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"944472283958", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{"361731540158", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "7"]}], "+", 
          RowBox[{"107022116097", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "8"]}], "-", 
          RowBox[{"27337502115", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "9"]}], "+", 
          RowBox[{"6126909241", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "10"]}], "-", 
          RowBox[{"936112051", " ", "M", " ", 
           SuperscriptBox["r", "11"]}], "+", 
          RowBox[{"54982144", " ", 
           SuperscriptBox["r", "12"]}]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "13"]], 
       RowBox[{"2025", " ", 
        SuperscriptBox["dr", "14"], " ", 
        SuperscriptBox["r", "14"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"58561878375", " ", 
           SuperscriptBox["M", "12"]}], "-", 
          RowBox[{"376357671690", " ", 
           SuperscriptBox["M", "11"], " ", "r"}], "+", 
          RowBox[{"1115120011005", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"2016534511992", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"2482531681630", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"2196424618752", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"1436238843008", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{"702409242624", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "7"]}], "+", 
          RowBox[{"256751367552", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "8"]}], "-", 
          RowBox[{"69225202560", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "9"]}], "+", 
          RowBox[{"13376752832", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "10"]}], "-", 
          RowBox[{"1760245248", " ", "M", " ", 
           SuperscriptBox["r", "11"]}], "+", 
          RowBox[{"146687104", " ", 
           SuperscriptBox["r", "12"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}]], 
       RowBox[{
        SuperscriptBox["dr", "2"], " ", 
        SuperscriptBox["dt", "12"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2094385633225875", " ", 
           SuperscriptBox["M", "12"]}], "-", 
          RowBox[{"8437473168918750", " ", 
           SuperscriptBox["M", "11"], " ", "r"}], "+", 
          RowBox[{"15310006976393325", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"16518904498629000", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"11781752172148350", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"5839166893436820", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"2056720397579720", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{"517149837653890", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "7"]}], "+", 
          RowBox[{"91778858689728", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "8"]}], "-", 
          RowBox[{"11158089812478", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "9"]}], "+", 
          RowBox[{"876686610672", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "10"]}], "-", 
          RowBox[{"39640155840", " ", "M", " ", 
           SuperscriptBox["r", "11"]}], "+", 
          RowBox[{"771120000", " ", 
           SuperscriptBox["r", "12"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "7"]], 
       RowBox[{"45", " ", 
        SuperscriptBox["dr", "8"], " ", 
        SuperscriptBox["dt", "6"], " ", 
        SuperscriptBox["r", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"21845316296925", " ", 
           SuperscriptBox["M", "12"]}], "-", 
          RowBox[{"215019251063100", " ", 
           SuperscriptBox["M", "11"], " ", "r"}], "+", 
          RowBox[{"746612930382165", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"1385011620734310", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"1596834588531000", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"1227051552036996", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"648958502814314", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{"238295678654440", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "7"]}], "+", 
          RowBox[{"60111754739565", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "8"]}], "-", 
          RowBox[{"10088021408605", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "9"]}], "+", 
          RowBox[{"1056600164033", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "10"]}], "-", 
          RowBox[{"60870795027", " ", "M", " ", 
           SuperscriptBox["r", "11"]}], "+", 
          RowBox[{"1414990080", " ", 
           SuperscriptBox["r", "12"]}]}], ")"}]}]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "14"]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1307674368000", " ", 
     SuperscriptBox["r", "28"]}]], 
   RowBox[{"dr", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "14"]], 
       RowBox[{"1890", " ", 
        SuperscriptBox["dr", "14"], " ", 
        SuperscriptBox["r", "14"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"225881530875", " ", 
           SuperscriptBox["M", "13"]}], "-", 
          RowBox[{"1564438750875", " ", 
           SuperscriptBox["M", "12"], " ", "r"}], "+", 
          RowBox[{"5025836175360", " ", 
           SuperscriptBox["M", "11"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"9924822576240", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"13456812820308", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"13248990937156", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"9764933324032", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{"5470921410304", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "7"]}], "+", 
          RowBox[{"2340111838848", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "8"]}], "-", 
          RowBox[{"759944911488", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "9"]}], "+", 
          RowBox[{"184295586816", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "10"]}], "-", 
          RowBox[{"32352253952", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "11"]}], "+", 
          RowBox[{"3899527424", " ", "M", " ", 
           SuperscriptBox["r", "12"]}], "-", 
          RowBox[{"299963648", " ", 
           SuperscriptBox["r", "13"]}]}], ")"}]}]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["dt", "14"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "72926763886350"}], " ", 
          SuperscriptBox["M", "13"]}], "+", 
         RowBox[{"316015976840850", " ", 
          SuperscriptBox["M", "12"], " ", "r"}], "-", 
         RowBox[{"622122719460750", " ", 
          SuperscriptBox["M", "11"], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"735761477381400", " ", 
          SuperscriptBox["M", "10"], " ", 
          SuperscriptBox["r", "3"]}], "-", 
         RowBox[{"582366587091210", " ", 
          SuperscriptBox["M", "9"], " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{"325217733595920", " ", 
          SuperscriptBox["M", "8"], " ", 
          SuperscriptBox["r", "5"]}], "-", 
         RowBox[{"131563054420560", " ", 
          SuperscriptBox["M", "7"], " ", 
          SuperscriptBox["r", "6"]}], "+", 
         RowBox[{"38943803221640", " ", 
          SuperscriptBox["M", "6"], " ", 
          SuperscriptBox["r", "7"]}], "-", 
         RowBox[{"8410897403946", " ", 
          SuperscriptBox["M", "5"], " ", 
          SuperscriptBox["r", "8"]}], "+", 
         RowBox[{"1304427049470", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["r", "9"]}], "-", 
         RowBox[{"140576044275", " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["r", "10"]}], "+", 
         RowBox[{"9912073968", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "11"]}], "-", 
         RowBox[{"406730565", " ", "M", " ", 
          SuperscriptBox["r", "12"]}], "+", 
         RowBox[{"7257600", " ", 
          SuperscriptBox["r", "13"]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "10"]], 
       RowBox[{"1350", " ", 
        SuperscriptBox["dr", "10"], " ", 
        SuperscriptBox["dt", "4"], " ", 
        SuperscriptBox["r", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "332204584635"}], " ", 
           SuperscriptBox["M", "13"]}], "-", 
          RowBox[{"935969265", " ", 
           SuperscriptBox["M", "12"], " ", "r"}], "+", 
          RowBox[{"5509970057550", " ", 
           SuperscriptBox["M", "11"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"17666643270080", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"27494775663598", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"25339380726800", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"14216616101926", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{"4284986706000", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "7"]}], "+", 
          RowBox[{"95812701936", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"460057677632", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "9"]}], "-", 
          RowBox[{"184736652625", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "10"]}], "+", 
          RowBox[{"34129703924", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "11"]}], "-", 
          RowBox[{"3032902705", " ", "M", " ", 
           SuperscriptBox["r", "12"]}], "+", 
          RowBox[{"97966848", " ", 
           SuperscriptBox["r", "13"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "12"]], 
       RowBox[{"2025", " ", 
        SuperscriptBox["dr", "12"], " ", 
        SuperscriptBox["dt", "2"], " ", 
        SuperscriptBox["r", "12"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "259087784670"}], " ", 
           SuperscriptBox["M", "13"]}], "+", 
          RowBox[{"1757353562250", " ", 
           SuperscriptBox["M", "12"], " ", "r"}], "-", 
          RowBox[{"5472152492066", " ", 
           SuperscriptBox["M", "11"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"10311126995640", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"13045642808022", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"11628069558560", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"7462352372244", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"3477545669280", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"1187453691378", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"308310263286", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "9"]}], "-", 
          RowBox[{"66978218525", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "10"]}], "+", 
          RowBox[{"12946837592", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "11"]}], "-", 
          RowBox[{"1810661811", " ", "M", " ", 
           SuperscriptBox["r", "12"]}], "+", 
          RowBox[{"101108224", " ", 
           SuperscriptBox["r", "13"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "6"]], 
       RowBox[{"270", " ", 
        SuperscriptBox["dr", "6"], " ", 
        SuperscriptBox["dt", "8"], " ", 
        SuperscriptBox["r", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "368480679284025"}], " ", 
           SuperscriptBox["M", "13"]}], "+", 
          RowBox[{"1972500030277425", " ", 
           SuperscriptBox["M", "12"], " ", "r"}], "-", 
          RowBox[{"4778644336294380", " ", 
           SuperscriptBox["M", "11"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"6925557713040720", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"6685220415785040", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"4527435050940084", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"2206229069946324", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"780265596740912", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"199320055168368", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"36103324853856", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "9"]}], "-", 
          RowBox[{"4471816962670", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "10"]}], "+", 
          RowBox[{"354928728072", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "11"]}], "-", 
          RowBox[{"15945144678", " ", "M", " ", 
           SuperscriptBox["r", "12"]}], "+", 
          RowBox[{"299685120", " ", 
           SuperscriptBox["r", "13"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]], 
       RowBox[{"2", " ", 
        SuperscriptBox["dr", "2"], " ", 
        SuperscriptBox["dt", "12"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "16401259221496875"}], " ", 
           SuperscriptBox["M", "13"]}], "+", 
          RowBox[{"72468380381970375", " ", 
           SuperscriptBox["M", "12"], " ", "r"}], "-", 
          RowBox[{"145358937619291350", " ", 
           SuperscriptBox["M", "11"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"174995082760262400", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"140835311818678350", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"79856275417986600", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"32745640730851430", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"9805216534017920", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"2136967908745376", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"333456800658240", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "9"]}], "-", 
          RowBox[{"36030366662043", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "10"]}], "+", 
          RowBox[{"2536407765036", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "11"]}], "-", 
          RowBox[{"103375257075", " ", "M", " ", 
           SuperscriptBox["r", "12"]}], "+", 
          RowBox[{"1820448000", " ", 
           SuperscriptBox["r", "13"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "8"]], 
       RowBox[{"45", " ", 
        SuperscriptBox["dr", "8"], " ", 
        SuperscriptBox["dt", "6"], " ", 
        SuperscriptBox["r", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"191443899690450", " ", 
           SuperscriptBox["M", "13"]}], "-", 
          RowBox[{"713081878408350", " ", 
           SuperscriptBox["M", "12"], " ", "r"}], "+", 
          RowBox[{"765130071088890", " ", 
           SuperscriptBox["M", "11"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"659505207328920", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"2789968773611730", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"3719401428437520", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"2924823548782072", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"1521557808596248", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"541295567562010", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"131483430103790", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "9"]}], "-", 
          RowBox[{"21193534453823", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "10"]}], "+", 
          RowBox[{"2128913860544", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "11"]}], "-", 
          RowBox[{"117403164921", " ", "M", " ", 
           SuperscriptBox["r", "12"]}], "+", 
          RowBox[{"2602037760", " ", 
           SuperscriptBox["r", "13"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]], 
       RowBox[{"3", " ", 
        SuperscriptBox["dr", "4"], " ", 
        SuperscriptBox["dt", "10"], " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "48544346212584750"}], " ", 
           SuperscriptBox["M", "13"]}], "+", 
          RowBox[{"226998172436186250", " ", 
           SuperscriptBox["M", "12"], " ", "r"}], "-", 
          RowBox[{"481556463361702650", " ", 
           SuperscriptBox["M", "11"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"612612710587841400", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"520391827431731070", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"310987964929821600", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"134146005035949100", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"42151888830743120", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"9610631021572050", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"1562712126495414", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "9"]}], "-", 
          RowBox[{"175067856749049", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "10"]}], "+", 
          RowBox[{"12694741406856", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "11"]}], "-", 
          RowBox[{"528385474935", " ", "M", " ", 
           SuperscriptBox["r", "12"]}], "+", 
          RowBox[{"9391818240", " ", 
           SuperscriptBox["r", "13"]}]}], ")"}]}]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "15"]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"10461394944000", " ", 
     SuperscriptBox["r", "31"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["dt", "16"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"97508825753625", " ", 
          SuperscriptBox["M", "12"]}], "-", 
         RowBox[{"390035303014500", " ", 
          SuperscriptBox["M", "11"], " ", "r"}], "+", 
         RowBox[{"700917850678500", " ", 
          SuperscriptBox["M", "10"], " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"746812735841700", " ", 
          SuperscriptBox["M", "9"], " ", 
          SuperscriptBox["r", "3"]}], "+", 
         RowBox[{"524258716999500", " ", 
          SuperscriptBox["M", "8"], " ", 
          SuperscriptBox["r", "4"]}], "-", 
         RowBox[{"254784874220100", " ", 
          SuperscriptBox["M", "7"], " ", 
          SuperscriptBox["r", "5"]}], "+", 
         RowBox[{"87633738668560", " ", 
          SuperscriptBox["M", "6"], " ", 
          SuperscriptBox["r", "6"]}], "-", 
         RowBox[{"21417535959900", " ", 
          SuperscriptBox["M", "5"], " ", 
          SuperscriptBox["r", "7"]}], "+", 
         RowBox[{"3675608582328", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["r", "8"]}], "-", 
         RowBox[{"429710225940", " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["r", "9"]}], "+", 
         RowBox[{"32268511152", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "10"]}], "-", 
         RowBox[{"1385286300", " ", "M", " ", 
          SuperscriptBox["r", "11"]}], "+", 
         RowBox[{"25401600", " ", 
          SuperscriptBox["r", "12"]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]], 
       RowBox[{"12", " ", 
        SuperscriptBox["dr", "6"], " ", 
        SuperscriptBox["dt", "10"], " ", 
        SuperscriptBox["r", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "308668491106445250"}], " ", 
           SuperscriptBox["M", "14"]}], "+", 
          RowBox[{"1602267445872027000", " ", 
           SuperscriptBox["M", "13"], " ", "r"}], "-", 
          RowBox[{"3799453573776953250", " ", 
           SuperscriptBox["M", "12"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"5446855323921005100", " ", 
           SuperscriptBox["M", "11"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"5264623728685542150", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"3621750295381864350", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"1824394111023970360", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"681665053372730080", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"189195384262289380", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"38656540711015680", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "9"]}], "-", 
          RowBox[{"5694353868857734", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "10"]}], "+", 
          RowBox[{"582637458349514", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "11"]}], "-", 
          RowBox[{"38815260544491", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "12"]}], "+", 
          RowBox[{"1490037215715", " ", "M", " ", 
           SuperscriptBox["r", "13"]}], "-", 
          RowBox[{"24470208000", " ", 
           SuperscriptBox["r", "14"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]], 
       RowBox[{"4", " ", 
        SuperscriptBox["dr", "4"], " ", 
        SuperscriptBox["dt", "12"], " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "386522105557215375"}], " ", 
           SuperscriptBox["M", "14"]}], "+", 
          RowBox[{"1869374862819659250", " ", 
           SuperscriptBox["M", "13"], " ", "r"}], "-", 
          RowBox[{"4132337599622731275", " ", 
           SuperscriptBox["M", "12"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"5526413929357713000", " ", 
           SuperscriptBox["M", "11"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"4987605863687668200", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"3207696006933845550", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"1512914601724652940", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"530329682517211280", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"138439405621405728", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"26689793152797904", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "9"]}], "-", 
          RowBox[{"3725061039168024", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "10"]}], "+", 
          RowBox[{"363055777432440", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "11"]}], "-", 
          RowBox[{"23200949508624", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "12"]}], "+", 
          RowBox[{"862407856575", " ", "M", " ", 
           SuperscriptBox["r", "13"]}], "-", 
          RowBox[{"13894675200", " ", 
           SuperscriptBox["r", "14"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}]], 
       RowBox[{"20", " ", 
        SuperscriptBox["dr", "2"], " ", 
        SuperscriptBox["dt", "14"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5968701622516050", " ", 
           SuperscriptBox["M", "14"]}], "-", 
          RowBox[{"27999794432847600", " ", 
           SuperscriptBox["M", "13"], " ", "r"}], "+", 
          RowBox[{"60070398086238930", " ", 
           SuperscriptBox["M", "12"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"78025382146960380", " ", 
           SuperscriptBox["M", "11"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"68456504779426710", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"42849333850380210", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"19697248996967640", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{"6741010105519640", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "7"]}], "+", 
          RowBox[{"1721617115156116", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "8"]}], "-", 
          RowBox[{"325556093942064", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "9"]}], "+", 
          RowBox[{"44705790467142", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "10"]}], "-", 
          RowBox[{"4303276179114", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "11"]}], "+", 
          RowBox[{"272871180675", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "12"]}], "-", 
          RowBox[{"10123581285", " ", "M", " ", 
           SuperscriptBox["r", "13"]}], "+", 
          RowBox[{"164021760", " ", 
           SuperscriptBox["r", "14"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "13"]], 
       RowBox[{"8100", " ", 
        SuperscriptBox["dr", "14"], " ", 
        SuperscriptBox["dt", "2"], " ", 
        SuperscriptBox["r", "14"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"845802178650", " ", 
           SuperscriptBox["M", "14"]}], "-", 
          RowBox[{"6192504300840", " ", 
           SuperscriptBox["M", "13"], " ", "r"}], "+", 
          RowBox[{"21101964927290", " ", 
           SuperscriptBox["M", "12"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"44217388438012", " ", 
           SuperscriptBox["M", "11"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"63372281542590", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"65347862298014", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"49658753064760", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{"28038158403760", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "7"]}], "+", 
          RowBox[{"11746442973092", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "8"]}], "-", 
          RowBox[{"3643540806144", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "9"]}], "+", 
          RowBox[{"852578852142", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "10"]}], "-", 
          RowBox[{"162460212050", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "11"]}], "+", 
          RowBox[{"27469655767", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "12"]}], "-", 
          RowBox[{"3521631155", " ", "M", " ", 
           SuperscriptBox["r", "13"]}], "+", 
          RowBox[{"187210240", " ", 
           SuperscriptBox["r", "14"]}]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "15"]], 
       RowBox[{"14175", " ", 
        SuperscriptBox["dr", "16"], " ", 
        SuperscriptBox["r", "16"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"436704293025", " ", 
           SuperscriptBox["M", "14"]}], "-", 
          RowBox[{"3242654865450", " ", 
           SuperscriptBox["M", "13"], " ", "r"}], "+", 
          RowBox[{"11226814043445", " ", 
           SuperscriptBox["M", "12"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"24038957891520", " ", 
           SuperscriptBox["M", "11"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"35594542234680", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"38598904563960", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"31659542522580", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{"19994034850816", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "7"]}], "+", 
          RowBox[{"9798023935616", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "8"]}], "-", 
          RowBox[{"3723740692224", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "9"]}], "+", 
          RowBox[{"1087821654400", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "10"]}], "-", 
          RowBox[{"239692236800", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "11"]}], "+", 
          RowBox[{"38545256448", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "12"]}], "-", 
          RowBox[{"4285593088", " ", "M", " ", 
           SuperscriptBox["r", "13"]}], "+", 
          RowBox[{"306113792", " ", 
           SuperscriptBox["r", "14"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "11"]], 
       RowBox[{"2700", " ", 
        SuperscriptBox["dr", "12"], " ", 
        SuperscriptBox["dt", "4"], " ", 
        SuperscriptBox["r", "12"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9100517910165", " ", 
           SuperscriptBox["M", "14"]}], "-", 
          RowBox[{"47341417488750", " ", 
           SuperscriptBox["M", "13"], " ", "r"}], "+", 
          RowBox[{"99369519784233", " ", 
           SuperscriptBox["M", "12"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"93624326007128", " ", 
           SuperscriptBox["M", "11"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"56781158304", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"101202416432354", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"122660386984268", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"75968474580000", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"25657706441976", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "8"]}], "+", 
          RowBox[{"2757597981632", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "9"]}], "+", 
          RowBox[{"1380522758776", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "10"]}], "-", 
          RowBox[{"666878912432", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "11"]}], "+", 
          RowBox[{"126553709636", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "12"]}], "-", 
          RowBox[{"11176337375", " ", "M", " ", 
           SuperscriptBox["r", "13"]}], "+", 
          RowBox[{"353498880", " ", 
           SuperscriptBox["r", "14"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "9"]], 
       RowBox[{"180", " ", 
        SuperscriptBox["dr", "10"], " ", 
        SuperscriptBox["dt", "6"], " ", 
        SuperscriptBox["r", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1242618728764050"}], " ", 
           SuperscriptBox["M", "14"]}], "+", 
          RowBox[{"6947550799041600", " ", 
           SuperscriptBox["M", "13"], " ", "r"}], "-", 
          RowBox[{"16862502214179090", " ", 
           SuperscriptBox["M", "12"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"22746006894840060", " ", 
           SuperscriptBox["M", "11"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"17460157934604710", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"5496785742364650", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"3123877043072520", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{"4815820811754648", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "7"]}], "+", 
          RowBox[{"2929120335298812", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "8"]}], "-", 
          RowBox[{"1089780541818640", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "9"]}], "+", 
          RowBox[{"265799842741850", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "10"]}], "-", 
          RowBox[{"42238807458150", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "11"]}], "+", 
          RowBox[{"4142710773989", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "12"]}], "-", 
          RowBox[{"221609982111", " ", "M", " ", 
           SuperscriptBox["r", "13"]}], "+", 
          RowBox[{"4732761600", " ", 
           SuperscriptBox["r", "14"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "7"]], 
       RowBox[{"90", " ", 
        SuperscriptBox["dr", "8"], " ", 
        SuperscriptBox["dt", "8"], " ", 
        SuperscriptBox["r", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12727571801781375", " ", 
           SuperscriptBox["M", "14"]}], "-", 
          RowBox[{"80030253114885150", " ", 
           SuperscriptBox["M", "13"], " ", "r"}], "+", 
          RowBox[{"227663606692428075", " ", 
           SuperscriptBox["M", "12"], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"388394718590845440", " ", 
           SuperscriptBox["M", "11"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"443658136774553760", " ", 
           SuperscriptBox["M", "10"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"358493421187725372", " ", 
           SuperscriptBox["M", "9"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"210901265542935420", " ", 
           SuperscriptBox["M", "8"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{"91517261729521136", " ", 
           SuperscriptBox["M", "7"], " ", 
           SuperscriptBox["r", "7"]}], "+", 
          RowBox[{"29329837906382872", " ", 
           SuperscriptBox["M", "6"], " ", 
           SuperscriptBox["r", "8"]}], "-", 
          RowBox[{"6876254677154928", " ", 
           SuperscriptBox["M", "5"], " ", 
           SuperscriptBox["r", "9"]}], "+", 
          RowBox[{"1153818895440784", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["r", "10"]}], "-", 
          RowBox[{"133288520972792", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "11"]}], "+", 
          RowBox[{"9911293685388", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "12"]}], "-", 
          RowBox[{"418119010146", " ", "M", " ", 
           SuperscriptBox["r", "13"]}], "+", 
          RowBox[{"7376544000", " ", 
           SuperscriptBox["r", "14"]}]}], ")"}]}]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "16"]}]}]}]], "Output",
 CellChangeTimes->{
  3.7775725042445087`*^9, 3.777573114869919*^9, 3.777613543721004*^9, {
   3.777613592053129*^9, 3.777613598262542*^9}, 3.777613633747408*^9, 
   3.777613800221401*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"65d1ccc5-12f1-4a46-9a08-27277a476827"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"filename", "=", 
   RowBox[{"\"\<EtaSq_nmax\>\"", "<>", 
    RowBox[{"ToString", "[", "U0nmax", "]"}], "<>", "\"\<.m\>\""}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"heading", "=", 
   RowBox[{
   "\"\<Print[\\\"\>\"", "<>", "spacetime", "<>", 
    "\"\< spacetime: \!\(\*SuperscriptBox[\(\[Eta]\), \(2\)]\) as an \
expansion in dt^{i} dr^k nmax=\>\"", "<>", 
    RowBox[{"ToString", "[", "\[Eta]Sq", "]"}], "<>", "\"\<\\\"]\\n\>\""}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"OutputForm", "[", "heading", "]"}], ",", "filename"}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"filename", ",", "\[Eta]Sq"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.777613741635853*^9, 3.7776137884493093`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"b3d638e7-637a-4523-94ff-ab8829927e5c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["dr", "2"], " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["dt", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]}], 
        ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["r", "3"]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"dr", " ", 
          SuperscriptBox["dt", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "M"}], "-", "r"}], ")"}]}], 
         SuperscriptBox["r", "4"]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["dr", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"M", "-", "r"}], ")"}]}], 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]]}], 
       ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["dt", "4"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}], "-", 
         
         RowBox[{"2", " ", 
          SuperscriptBox["dr", "2"], " ", 
          SuperscriptBox["dt", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"33", " ", 
             SuperscriptBox["M", "2"]}], "-", 
            RowBox[{"28", " ", "M", " ", "r"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["dr", "4"], " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15", " ", 
             SuperscriptBox["M", "2"]}], "-", 
            RowBox[{"22", " ", "M", " ", "r"}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "4"]}], 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], "3"], " ", 
       SuperscriptBox["r", "7"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["dr", "3"], " ", 
          SuperscriptBox["dt", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"45", " ", 
             SuperscriptBox["M", "3"]}], "-", 
            RowBox[{"67", " ", 
             SuperscriptBox["M", "2"], " ", "r"}], "+", 
            RowBox[{"31", " ", "M", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
         RowBox[{"dr", " ", 
          SuperscriptBox["dt", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"63", " ", 
             SuperscriptBox["M", "3"]}], "-", 
            RowBox[{"63", " ", 
             SuperscriptBox["M", "2"], " ", "r"}], "+", 
            RowBox[{"20", " ", "M", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["dr", "5"], " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "21"}], " ", 
             SuperscriptBox["M", "3"]}], "+", 
            RowBox[{"41", " ", 
             SuperscriptBox["M", "2"], " ", "r"}], "-", 
            RowBox[{"30", " ", "M", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["r", "3"]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "5"]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}]], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"360", " ", 
        SuperscriptBox["r", "11"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["dt", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"45", " ", 
            SuperscriptBox["M", "2"]}], "-", 
           RowBox[{"30", " ", "M", " ", "r"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["dr", "4"], " ", 
          SuperscriptBox["dt", "2"], " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "945"}], " ", 
             SuperscriptBox["M", "4"]}], "+", 
            RowBox[{"2160", " ", 
             SuperscriptBox["M", "3"], " ", "r"}], "-", 
            RowBox[{"1781", " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"606", " ", "M", " ", 
             SuperscriptBox["r", "3"]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["r", "4"]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["dr", "2"], " ", 
          SuperscriptBox["dt", "4"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7065", " ", 
             SuperscriptBox["M", "4"]}], "-", 
            RowBox[{"10050", " ", 
             SuperscriptBox["M", "3"], " ", "r"}], "+", 
            RowBox[{"5087", " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"1072", " ", "M", " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"78", " ", 
             SuperscriptBox["r", "4"]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"2", " ", "M"}], "-", "r"}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["dr", "6"], " ", 
          SuperscriptBox["r", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"945", " ", 
             SuperscriptBox["M", "4"]}], "-", 
            RowBox[{"2310", " ", 
             SuperscriptBox["M", "3"], " ", "r"}], "+", 
            RowBox[{"2251", " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"1096", " ", "M", " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"274", " ", 
             SuperscriptBox["r", "4"]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]]}], 
       ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "dt", ",", "dr"}], "}"}], ",", "Simplify"}], 
   "]"}], "/.", 
  RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}]], "Input",
 CellChangeTimes->{{3.777614137065468*^9, 3.7776142039356623`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"851935c8-291d-44b2-b5fd-f1af13356784"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "M"}], "-", "r"}], ")"}]}], 
   SuperscriptBox["r", "4"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["r", "7"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}], 
   SuperscriptBox["r", "3"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "M"}], "+", "r"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "15"}], " ", 
       SuperscriptBox["M", "2"]}], "+", 
      RowBox[{"22", " ", "M", " ", "r"}], "-", 
      RowBox[{"11", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["r", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], "+", 
  FractionBox[
   SuperscriptBox["dr", "2"], 
   RowBox[{
    RowBox[{"2", " ", "M", " ", "r"}], "-", 
    SuperscriptBox["r", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dt", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"45", " ", 
       SuperscriptBox["M", "2"]}], "-", 
      RowBox[{"30", " ", "M", " ", "r"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}]}], 
   RowBox[{"360", " ", 
    SuperscriptBox["r", "11"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "3"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"45", " ", 
       SuperscriptBox["M", "3"]}], "-", 
      RowBox[{"67", " ", 
       SuperscriptBox["M", "2"], " ", "r"}], "+", 
      RowBox[{"31", " ", "M", " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "3"]}]}], ")"}]}], 
   RowBox[{"6", " ", 
    SuperscriptBox["r", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"dr", " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"63", " ", 
       SuperscriptBox["M", "3"]}], "-", 
      RowBox[{"63", " ", 
       SuperscriptBox["M", "2"], " ", "r"}], "+", 
      RowBox[{"20", " ", "M", " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "3"]}]}], ")"}]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["r", "8"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "21"}], " ", 
       SuperscriptBox["M", "3"]}], "+", 
      RowBox[{"41", " ", 
       SuperscriptBox["M", "2"], " ", "r"}], "-", 
      RowBox[{"30", " ", "M", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["r", "3"]}]}], ")"}]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["r", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "945"}], " ", 
       SuperscriptBox["M", "4"]}], "+", 
      RowBox[{"2310", " ", 
       SuperscriptBox["M", "3"], " ", "r"}], "-", 
      RowBox[{"2251", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"1096", " ", "M", " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"274", " ", 
       SuperscriptBox["r", "4"]}]}], ")"}]}], 
   RowBox[{"360", " ", 
    SuperscriptBox["r", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "5"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "7065"}], " ", 
       SuperscriptBox["M", "4"]}], "+", 
      RowBox[{"10050", " ", 
       SuperscriptBox["M", "3"], " ", "r"}], "-", 
      RowBox[{"5087", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"1072", " ", "M", " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"78", " ", 
       SuperscriptBox["r", "4"]}]}], ")"}]}], 
   RowBox[{"360", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox["r", "9"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "4"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"945", " ", 
       SuperscriptBox["M", "4"]}], "-", 
      RowBox[{"2160", " ", 
       SuperscriptBox["M", "3"], " ", "r"}], "+", 
      RowBox[{"1781", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"606", " ", "M", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["r", "4"]}]}], ")"}]}], 
   RowBox[{"120", " ", 
    SuperscriptBox["r", "7"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dr", "2"], " ", 
    SuperscriptBox["dt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"33", " ", 
       SuperscriptBox["M", "2"]}], "-", 
      RowBox[{"28", " ", "M", " ", "r"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"12", " ", "M", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "6"]}]}]]}]], "Output",
 CellChangeTimes->{3.77761416621224*^9, 3.777614205447571*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"73589207-8f98-4c03-8c9c-948514816c77"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.7776142158029127`*^9, 3.777614225129126*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"b4efe331-fd9d-4e66-b282-e6c759ff478f"],

Cell["\<\
\\frac{\\text{dr}^6 \\left(-945 M^4+2310 M^3 r-2251 M^2 r^2+1096 M r^3-274 \
r^4\\right)}{360 r^5 (r-2 M)^5}+\\frac{\\text{dr}^5 \\left(-21 M^3+41 M^2 \
r-30 M r^2+10
   r^3\\right)}{12 r^4 (r-2 M)^4}+\\frac{\\text{dr}^4 \\text{dt}^2 \\left(945 \
M^4-2160 M^3 r+1781 M^2 r^2-606 M r^3+64 r^4\\right)}{120 r^7 (r-2
   M)^3}+\\frac{\\text{dr}^4 \\left(-15 M^2+22 M r-11 r^2\\right)}{12 r^3 \
(r-2 M)^3}+\\frac{\\text{dr}^3 \\text{dt}^2 \\left(45 M^3-67 M^2 r+31 M r^2-4 \
r^3\\right)}{6 r^6
   (r-2 M)^2}+\\frac{\\text{dr}^3 (r-M)}{r^2 (r-2 M)^2}+\\frac{\\text{dr}^2 \
\\text{dt}^4 \\left(-7065 M^4+10050 M^3 r-5087 M^2 r^2+1072 M r^3-78 \
r^4\\right)}{360 r^9 (2
   M-r)}-\\frac{\\text{dr}^2 \\text{dt}^2 \\left(33 M^2-28 M r+5 \
r^2\\right)}{12 M r^5-6 r^6}+\\frac{\\text{dr}^2}{2 M \
r-r^2}+\\frac{\\text{dr} \\text{dt}^4 \\left(63
   M^3-63 M^2 r+20 M r^2-2 r^3\\right)}{12 r^8}+\\frac{\\text{dr} \
\\text{dt}^2 (3 M-r)}{r^4}+\\frac{\\text{dt}^6 (r-3 M)^2 (r-2 M) \\left(45 \
M^2-30 M r+4
   r^2\\right)}{360 r^{11}}-\\frac{\\text{dt}^4 (2 M-r) (r-3 M)^2}{12 \
r^7}+\\frac{\\text{dt}^2 (r-2 M)}{r^3}\
\>", "Output",
 CellChangeTimes->{3.777614227273512*^9},
 CellLabel->
  "Out[82]//TeXForm=",ExpressionUUID->"52c5e440-5388-436e-b50c-18b61495ed2c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Local 3",
WindowSize->{1384, 899},
WindowMargins->{{Automatic, 140}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 203, 6, 160, "Title",ExpressionUUID->"70e2696f-c1b6-43c7-a3f7-f15d93e763bc"],
Cell[CellGroupData[{
Cell[807, 32, 83, 0, 67, "Section",ExpressionUUID->"6f9dcfb0-f194-4858-9d10-b7ad200330d3"],
Cell[CellGroupData[{
Cell[915, 36, 84, 0, 54, "Subsection",ExpressionUUID->"9d4b080c-d377-4f7c-a3d5-409bcde0faf6"],
Cell[1002, 38, 126, 0, 35, "Text",ExpressionUUID->"005726c6-e33d-4dd6-9480-7754abbf480e"],
Cell[1131, 40, 770, 13, 196, "Text",ExpressionUUID->"ab479e62-6646-487f-b5ec-741510680fe4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[1950, 59, 83, 0, 67, "Section",ExpressionUUID->"1a3d3c21-4cef-4b14-873d-207ea943f65e"],
Cell[2036, 61, 803, 25, 82, "Text",ExpressionUUID->"6aaa5549-e132-4e0c-9017-97bf42012dcb"],
Cell[2842, 88, 825, 21, 110, "Code",ExpressionUUID->"5a58d2b4-c3f9-4385-8dc6-2e85e0efc437"],
Cell[3670, 111, 671, 20, 96, "Code",ExpressionUUID->"4b4773fd-3508-4177-b9b1-1e5a8475530d"],
Cell[4344, 133, 166, 3, 58, "Text",ExpressionUUID->"01121d00-52ba-4d09-acdc-6ccbb86232ca"],
Cell[4513, 138, 948, 27, 91, "Code",ExpressionUUID->"f0813680-c7df-4cc7-a364-f24618c0cf86"],
Cell[5464, 167, 536, 15, 52, "Code",ExpressionUUID->"452236b1-fc1b-4070-946f-18d3058ba083"],
Cell[6003, 184, 1675, 50, 148, "Code",ExpressionUUID->"e57d416e-4323-4684-9f5d-cf1fdb97f15a"],
Cell[CellGroupData[{
Cell[7703, 238, 4972, 126, 243, "Code",ExpressionUUID->"4b3ebabe-6183-4819-a82d-fc1442e599cc"],
Cell[12678, 366, 619, 12, 45, "Message",ExpressionUUID->"7e0b5d41-0b1c-4ad5-9b14-49f57ff99971"],
Cell[13300, 380, 455, 10, 24, "Message",ExpressionUUID->"c3a04c8b-b773-45f4-b31a-f532dc41d1cf"],
Cell[13758, 392, 506, 11, 42, "Message",ExpressionUUID->"73d03e10-02f7-4f1b-8723-b072f7fc9d05"],
Cell[14267, 405, 453, 10, 24, "Message",ExpressionUUID->"ec8cac2b-0fb3-44e0-9837-b9ac2922c0ab"],
Cell[14723, 417, 697, 14, 24, "Print",ExpressionUUID->"dd8938b8-2bcb-40c7-bb5c-06c4daa200c2"],
Cell[15423, 433, 827, 16, 49, "Message",ExpressionUUID->"26fa7ceb-96d8-4d07-99e1-b71126894cdc"],
Cell[16253, 451, 444, 10, 24, "Message",ExpressionUUID->"19f249d8-4b7e-4ac6-8e95-917b87a8efb4"],
Cell[16700, 463, 453, 10, 24, "Message",ExpressionUUID->"08cf40f8-a48e-4a51-a24e-28ba97bcb7b7"],
Cell[17156, 475, 451, 10, 24, "Message",ExpressionUUID->"9bef9928-0b5e-4929-a4d4-e81756f8e3a5"],
Cell[CellGroupData[{
Cell[17632, 489, 699, 14, 24, "Print",ExpressionUUID->"45797969-7f8e-460d-9fe9-f9c7851051c0"],
Cell[18334, 505, 699, 14, 24, "Print",ExpressionUUID->"5df88b8c-2408-4fbc-83b2-62c581d66afe"],
Cell[19036, 521, 699, 14, 24, "Print",ExpressionUUID->"b5c63a91-ed5a-450c-967a-baa76442f5e0"],
Cell[19738, 537, 699, 14, 24, "Print",ExpressionUUID->"4d8b0892-35e9-455b-8eaf-aa13317bb1a3"],
Cell[20440, 553, 699, 14, 24, "Print",ExpressionUUID->"86d8f87c-3406-4dae-9df1-4f6d120824d1"],
Cell[21142, 569, 701, 14, 24, "Print",ExpressionUUID->"b32247b4-355d-4a37-a742-8d049a5eb1af"],
Cell[21846, 585, 701, 14, 24, "Print",ExpressionUUID->"8d2e984e-9b7b-41cf-9953-531c323e02bd"],
Cell[22550, 601, 701, 14, 24, "Print",ExpressionUUID->"b396c273-01ca-434c-9ffe-49b3940ab667"],
Cell[23254, 617, 701, 14, 24, "Print",ExpressionUUID->"87451b17-f9bf-47c2-9532-7a8c8f532110"],
Cell[23958, 633, 701, 14, 24, "Print",ExpressionUUID->"788a927c-041e-45ef-9d36-73c00d00ee36"],
Cell[24662, 649, 699, 14, 24, "Print",ExpressionUUID->"6f34be68-7f28-4604-871c-1b4d76a542ed"],
Cell[25364, 665, 701, 14, 24, "Print",ExpressionUUID->"18cdbe66-8262-4c6b-be5a-61b69341915c"],
Cell[26068, 681, 703, 14, 24, "Print",ExpressionUUID->"e0981cdc-7248-4591-a62b-26da46f24267"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26820, 701, 116, 1, 30, "Input",ExpressionUUID->"325cc55a-a92a-4ab2-aa4f-936b4c939b61"],
Cell[26939, 704, 107185, 3072, 4352, "Output",ExpressionUUID->"685f524d-ca9f-4652-bf93-9f34bc643711"]
}, Open  ]],
Cell[134139, 3779, 671, 20, 91, "Code",ExpressionUUID->"54e23e4a-1ab0-417f-b50b-38fdf1cd75d2"],
Cell[134813, 3801, 616, 16, 30, "Input",ExpressionUUID->"d8295224-962c-46cf-b72d-9eb3972b20fc"],
Cell[CellGroupData[{
Cell[135454, 3821, 179, 2, 30, "Input",ExpressionUUID->"e26532ab-e1a6-45d3-b74d-e6963219a829"],
Cell[135636, 3825, 107117, 3071, 4352, "Output",ExpressionUUID->"55a24de5-9b62-4081-9c0d-8f1504241604"]
}, Open  ]],
Cell[242768, 6899, 1079, 33, 52, "Code",ExpressionUUID->"8218d7b4-eadd-4bf4-9021-34bc9c43f440"],
Cell[CellGroupData[{
Cell[243872, 6936, 159, 2, 30, "Input",ExpressionUUID->"2d600e8b-dc4e-4ed1-b68f-fc261bf279b7"],
Cell[244034, 6940, 15593, 396, 252, "Output",ExpressionUUID->"467d4c39-be6f-436a-a6cd-90b1a5cc18b8"]
}, Open  ]],
Cell[259642, 7339, 3483, 104, 148, "Code",ExpressionUUID->"de1ff3df-9e14-479b-946a-f3b716f1c7b7"],
Cell[263128, 7445, 1701, 46, 148, "Code",ExpressionUUID->"6b9abcf3-484c-4898-a236-ca8c3e5403df"],
Cell[CellGroupData[{
Cell[264854, 7495, 307, 6, 30, "Input",ExpressionUUID->"0eb6c33b-f9ee-4b25-8752-0ae1705d226d"],
Cell[265164, 7503, 91216, 2479, 4249, "Output",ExpressionUUID->"d904b1e8-1b8f-49bb-a3ea-3e01963aaf0f"]
}, Open  ]],
Cell[356395, 9985, 272, 5, 30, "Input",ExpressionUUID->"0c926af9-2cba-4eb5-93e3-19dfbdd81e3a"],
Cell[356670, 9992, 830, 22, 110, "Code",ExpressionUUID->"f89b309d-fb6a-4867-bc69-da00660d9d9d"],
Cell[357503, 10016, 1382, 37, 52, "Code",ExpressionUUID->"45ace24a-1c7f-44dc-af9c-2412a3c1f0b0"],
Cell[CellGroupData[{
Cell[358910, 10057, 1263, 31, 67, "Input",ExpressionUUID->"cce53ffb-fd4f-4731-9300-9399ab4088be"],
Cell[360176, 10090, 114422, 2991, 4597, "Output",ExpressionUUID->"65d1ccc5-12f1-4a46-9a08-27277a476827"]
}, Open  ]],
Cell[474613, 13084, 874, 23, 94, "Input",ExpressionUUID->"b3d638e7-637a-4523-94ff-ab8829927e5c"],
Cell[CellGroupData[{
Cell[475512, 13111, 8957, 259, 284, "Input",ExpressionUUID->"851935c8-291d-44b2-b5fd-f1af13356784"],
Cell[484472, 13372, 6881, 232, 209, "Output",ExpressionUUID->"73589207-8f98-4c03-8c9c-948514816c77"]
}, Open  ]],
Cell[CellGroupData[{
Cell[491390, 13609, 207, 3, 30, "Input",ExpressionUUID->"b4efe331-fd9d-4e66-b282-e6c759ff478f"],
Cell[491600, 13614, 1260, 23, 153, "Output",ExpressionUUID->"52c5e440-5388-436e-b50c-18b61495ed2c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/glBessel.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    843383,      16767]
NotebookOptionsPosition[    843085,      16754]
NotebookOutlinePosition[    843422,      16769]
CellTagsIndexPosition[    843379,      16766]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"glBessel", "=", 
   RowBox[{"6", "*", "6", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "72"]}], " ", 
       RowBox[{"BesselI", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "dt", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}]}], 
          RowBox[{"6", " ", 
           SqrtBox["6"]}]]}], "]"}]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "dt"}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "dt", " ", "l"}]}], ")"}], 
        " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "dt", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}]}], 
           RowBox[{"6", " ", 
            SqrtBox["6"]}]]}], "]"}]}], 
       RowBox[{"2592", " ", 
        SqrtBox["6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], "2"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"53747712", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], "4"]}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "dt"}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "dt", " ", "l"}]}], ")"}], 
         "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3456", "+", 
          RowBox[{"192", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "79"}], "+", 
             RowBox[{"30", " ", "l"}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
          RowBox[{"648", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"32", " ", "l"}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["l", "2"]}]}], ")"}]}], "-", 
          RowBox[{"72", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "219"}], "+", 
             RowBox[{"320", " ", "l"}], "+", 
             RowBox[{"320", " ", 
              SuperscriptBox["l", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "dt", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}]}], 
           RowBox[{"6", " ", 
            SqrtBox["6"]}]]}], "]"}]}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "dt"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "dt", " ", "l"}]}], ")"}],
           "3"], " ", 
         RowBox[{"(", 
          RowBox[{"2304000", "+", 
           RowBox[{"69120", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "281"}], "+", 
              RowBox[{"54", " ", "l"}], "+", 
              RowBox[{"54", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{"5760", " ", 
            RowBox[{"(", 
             RowBox[{"10191", "-", 
              RowBox[{"5116", " ", "l"}], "-", 
              RowBox[{"5044", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "-", 
           RowBox[{"38880", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"864", " ", "l"}], "-", 
              RowBox[{"736", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"256", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"128", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "+", 
           RowBox[{"5184", " ", 
            RowBox[{"(", 
             RowBox[{"6275", "-", 
              RowBox[{"17744", " ", "l"}], "-", 
              RowBox[{"16464", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"2560", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"1280", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "-", 
           RowBox[{"864", " ", 
            RowBox[{"(", 
             RowBox[{"86013", "-", 
              RowBox[{"94640", " ", "l"}], "-", 
              RowBox[{"91280", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"6720", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"3360", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "dt", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}]}], ")"}]}], 
            RowBox[{"6", " ", 
             SqrtBox["6"]}]]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"77396705280", " ", 
         SqrtBox["6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], "6"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "dt"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "dt", " ", "l"}]}], ")"}],
           "4"], " ", 
         RowBox[{"(", 
          RowBox[{"12644352000", "+", 
           RowBox[{"18579456", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8491"}], "+", 
              RowBox[{"1027", " ", "l"}], "+", 
              RowBox[{"1027", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2322432", " ", 
            RowBox[{"(", 
             RowBox[{"341731", "-", 
              RowBox[{"97212", " ", "l"}], "-", 
              RowBox[{"95412", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"3600", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"1800", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "-", 
           RowBox[{"9797760", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"40128", " ", "l"}], "-", 
              RowBox[{"24256", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"31744", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"15872", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "-", 
           RowBox[{"387072", " ", 
            RowBox[{"(", 
             RowBox[{"5285981", "-", 
              RowBox[{"2751534", " ", "l"}], "-", 
              RowBox[{"2632854", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"237360", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"118680", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "+", 
           RowBox[{"72576", " ", 
            RowBox[{"(", 
             RowBox[{"38893781", "-", 
              RowBox[{"34909760", " ", "l"}], "-", 
              RowBox[{"32200000", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"5419520", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"2709760", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "+", 
           RowBox[{"93312", " ", 
            RowBox[{"(", 
             RowBox[{"5497625", "-", 
              RowBox[{"20100608", " ", "l"}], "-", 
              RowBox[{"15731712", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"8737792", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"4368896", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "-", 
           RowBox[{"31104", " ", 
            RowBox[{"(", 
             RowBox[{"62609081", "-", 
              RowBox[{"101181920", " ", "l"}], "-", 
              RowBox[{"88063584", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"26236672", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"13118336", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"4", ",", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "dt", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}]}], ")"}]}], 
            RowBox[{"6", " ", 
             SqrtBox["6"]}]]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3744762188267520", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], "8"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "dt"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "dt", " ", "l"}]}], ")"}],
           "5"], " ", 
         RowBox[{"(", 
          RowBox[{"29496744345600", "+", 
           RowBox[{"222953472", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2184963"}], "+", 
              RowBox[{"186286", " ", "l"}], "+", 
              RowBox[{"186286", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{"111476736", " ", 
            RowBox[{"(", 
             RowBox[{"30770873", "-", 
              RowBox[{"5890422", " ", "l"}], "-", 
              RowBox[{"5793570", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"193704", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"96852", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "+", 
           RowBox[{"1254113280", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10680383"}], "+", 
              RowBox[{"3504926", " ", "l"}], "+", 
              RowBox[{"3376262", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"256976", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"127608", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"1056", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"352", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}], "+", 
           RowBox[{"634894848", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3141440", " ", "l"}], "+", 
              RowBox[{"1441344", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"3310080", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"1429760", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"270336", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"90112", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}], "-", 
           RowBox[{"80621568", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "40704783"}], "+", 
              RowBox[{"172650856", " ", "l"}], "+", 
              RowBox[{"116746408", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"109837696", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"49990848", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"5913600", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"1971200", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}], "-", 
           RowBox[{"1161216", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "27170986949"}], "+", 
              RowBox[{"13923721704", " ", "l"}], "+", 
              RowBox[{"13054811544", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"1732498080", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"852943440", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"15966720", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"5322240", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}], "-", 
           RowBox[{"4478976", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8719382163"}], "+", 
              RowBox[{"10448869352", " ", "l"}], "+", 
              RowBox[{"8956892600", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"2959904864", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"1419830832", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"72145920", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"24048640", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}], "+", 
           RowBox[{"6718464", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2662594759"}], "+", 
              RowBox[{"5312527152", " ", "l"}], "+", 
              RowBox[{"4188633872", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"2220899392", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"1043231776", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"80661504", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"26887168", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}], "+", 
           RowBox[{"124416", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "366365259471"}], "+", 
              RowBox[{"284815604192", " ", "l"}], "+", 
              RowBox[{"257420512160", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"54504202368", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"26537146944", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"857945088", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"285981696", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"5", ",", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "dt", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}]}], ")"}]}], 
            RowBox[{"6", " ", 
             SqrtBox["6"]}]]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"9706423591989411840", " ", 
         SqrtBox["6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], "10"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "dt"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "dt", " ", "l"}]}], ")"}],
           "6"], " ", 
         RowBox[{"(", 
          RowBox[{"209387555861299200", "+", 
           RowBox[{"311485620289536", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "13812"}], "+", 
              RowBox[{"889", " ", "l"}], "+", 
              RowBox[{"889", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{"9809952768", " ", 
            RowBox[{"(", 
             RowBox[{"3969673291", "-", 
              RowBox[{"558990516", " ", "l"}], "-", 
              RowBox[{"551209308", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"15562416", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"7781208", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "+", 
           RowBox[{"1401421824", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "145511327579"}], "+", 
              RowBox[{"33975919563", " ", "l"}], "+", 
              RowBox[{"32945515263", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"2056990200", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"1018949100", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"11455200", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"3818400", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}], "+", 
           RowBox[{"262766592", " ", 
            RowBox[{"(", 
             RowBox[{"2594697631123", "-", 
              RowBox[{"904938739128", " ", "l"}], "-", 
              RowBox[{"859686323784", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"90138573408", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"44153764464", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"1098288000", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"365531520", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"483840", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"120960", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "-", 
           RowBox[{"83806119936", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"372157920", " ", "l"}], "-", 
              RowBox[{"138059744", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"443571200", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"160386560", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"73220096", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"23642112", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"655360", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"163840", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "-", 
           RowBox[{"43794432", " ", 
            RowBox[{"(", 
             RowBox[{"34578104561475", "-", 
              RowBox[{"17185113662974", " ", "l"}], "-", 
              RowBox[{"15911448558862", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"2530289642208", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"1222555743984", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"51072346368", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"16966538496", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"49351680", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"12337920", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "+", 
           RowBox[{"362797056", " ", 
            RowBox[{"(", 
             RowBox[{"170485615993", "-", 
              RowBox[{"800592718016", " ", "l"}], "-", 
              RowBox[{"481227032256", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"615189070848", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"248852324864", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"70172737536", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"22861053952", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"454164480", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"113541120", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "+", 
           RowBox[{"295612416", " ", 
            RowBox[{"(", 
             RowBox[{"4500598126425", "-", 
              RowBox[{"6460161060576", " ", "l"}], "-", 
              RowBox[{"5183705535712", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"2503469583360", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"1128256709120", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"147822065664", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"48687966208", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"502333440", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"125583360", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "-", 
           RowBox[{"241864704", " ", 
            RowBox[{"(", 
             RowBox[{"1847490153725", "-", 
              RowBox[{"4231764970136", " ", "l"}], "-", 
              RowBox[{"3066632160856", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"2268329455744", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"979541941312", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"184938006528", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"60630439936", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"870481920", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"217620480", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "+", 
           RowBox[{"16422912", " ", 
            RowBox[{"(", 
             RowBox[{"137038709587405", "-", 
              RowBox[{"95430684481664", " ", "l"}], "-", 
              RowBox[{"85463817842048", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"19735607414272", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"9372727094016", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"593425397760", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"196697569280", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"952197120", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"238049280", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "-", 
           RowBox[{"49268736", " ", 
            RowBox[{"(", 
             RowBox[{"44537761830297", "-", 
              RowBox[{"43751964756352", " ", "l"}], "-", 
              RowBox[{"37456068945792", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"12415043759104", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"5765968978432", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"528976570368", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"174847338496", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"1267015680", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"316753920", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"6", ",", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "dt", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}]}], ")"}]}], 
            RowBox[{"6", " ", 
             SqrtBox["6"]}]]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"368999399273069480509440", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], "12"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "dt"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "dt", " ", "l"}]}], ")"}],
           "7"], " ", 
         RowBox[{"(", 
          RowBox[{"1051484480519484211200", "+", 
           RowBox[{"1428329123020800", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "18089702"}], "+", 
              RowBox[{"920325", " ", "l"}], "+", 
              RowBox[{"920325", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{"42849873690624", " ", 
            RowBox[{"(", 
             RowBox[{"6669493273", "-", 
              RowBox[{"730185054", " ", "l"}], "-", 
              RowBox[{"721576698", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"17216712", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"8608356", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "+", 
           RowBox[{"72873934848", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "25766381086739"}], "+", 
              RowBox[{"4584357131082", " ", "l"}], "+", 
              RowBox[{"4468435119234", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"231401097456", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"114593233128", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"1328778720", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"442926240", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}], "+", 
           RowBox[{"163966353408", " ", 
            RowBox[{"(", 
             RowBox[{"49661872717287", "-", 
              RowBox[{"12870813565292", " ", "l"}], "-", 
              RowBox[{"12344109389396", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"1049084605872", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"513736981656", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"12955063680", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"4299484800", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"16174080", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"4043520", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "-", 
           RowBox[{"286941118464", " ", 
            RowBox[{"(", 
             RowBox[{"85332898587827", "-", 
              RowBox[{"30514896993306", " ", "l"}], "-", 
              RowBox[{"28705674248394", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"3594368836320", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"1737041300880", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"72035894592", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"23785554624", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"194065920", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"48516480", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "-", 
           RowBox[{"5603037732864", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"61994769312", " ", "l"}], "-", 
              RowBox[{"19339482656", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"79154555648", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"24349205888", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"17820164096", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"5184184320", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"647888896", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"161972224", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "+", 
           RowBox[{"3415965696", " ", 
            RowBox[{"(", 
             RowBox[{"15272372871138657", "-", 
              RowBox[{"7329522967304268", " ", "l"}], "-", 
              RowBox[{"6734163370733508", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"1179220997725456", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"560902687911048", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"34343875894272", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"11272129885184", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"150710353920", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"37677588480", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "+", 
           RowBox[{"26121388032", " ", 
            RowBox[{"(", 
             RowBox[{"30842117004127", "-", 
              RowBox[{"156286393386320", " ", "l"}], "-", 
              RowBox[{"85268373309264", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"134565042613248", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"48752954232320", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"21821285511168", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"6583436873728", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"591707111424", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"147926777856", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "+", 
           RowBox[{"15371845632", " ", 
            RowBox[{"(", 
             RowBox[{"5464473087714031", "-", 
              RowBox[{"4634672421191296", " ", "l"}], "-", 
              RowBox[{"3979441808042976", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"1287352365333824", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"586055843117728", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"68719331457024", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"22197983815680", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"607251431424", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"151812857856", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "+", 
           RowBox[{"50307858432", " ", 
            RowBox[{"(", 
             RowBox[{"557040630843393", "-", 
              RowBox[{"907292129310450", " ", "l"}], "-", 
              RowBox[{"687272539616150", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"426776828778168", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"180385521208156", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"39175118450688", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"12344450539520", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"611933380608", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"152983345152", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "-", 
           RowBox[{"2561974272", " ", 
            RowBox[{"(", 
             RowBox[{"30843992882366619", "-", 
              RowBox[{"19649245802418608", " ", "l"}], "-", 
              RowBox[{"17527830937528720", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"4186611496706112", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"1953028396427296", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"167581776187392", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"54608848523264", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"1072923033600", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"268230758400", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "-", 
           RowBox[{"4353564672", " ", 
            RowBox[{"(", 
             RowBox[{"1683709810161721", "-", 
              RowBox[{"4260759337482544", " ", "l"}], "-", 
              RowBox[{"2874683183445008", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"2662633548214848", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"1059172103028000", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"321947365296128", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"99605388433408", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"6608914284544", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"1652228571136", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "-", 
           RowBox[{"2096160768", " ", 
            RowBox[{"(", 
             RowBox[{"28951414048591695", "-", 
              RowBox[{"33308339303606752", " ", "l"}], "-", 
              RowBox[{"27163488266725536", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"12005718543271552", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"5295392024388928", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"841984275551232", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"269034056608768", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"9966315921408", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"2491578980352", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"7", ",", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "dt", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}]}], ")"}]}], 
            RowBox[{"6", " ", 
             SqrtBox["6"]}]]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1381533750878372135027343360", " ", 
         SqrtBox["6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], "14"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "dt"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "dt", " ", "l"}]}], ")"}],
           "8"], " ", 
         RowBox[{"(", 
          RowBox[{"56780161948052147404800000", "+", 
           RowBox[{"457065319366656000", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3552286460"}], "+", 
              RowBox[{"147635607", " ", "l"}], "+", 
              RowBox[{"147635607", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{"19196743413399552", " ", 
            RowBox[{"(", 
             RowBox[{"1105330258623", "-", 
              RowBox[{"97733536762", " ", "l"}], "-", 
              RowBox[{"96747538030", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"1971997464", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"985998732", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "+", 
           RowBox[{"251852318834688", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "665992303638014"}], "+", 
              RowBox[{"94419878034591", " ", "l"}], "+", 
              RowBox[{"92398749954435", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"4034901865752", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"1999065196476", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"22062883680", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"7354294560", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}], "+", 
           RowBox[{"5246923309056", " ", 
            RowBox[{"(", 
             RowBox[{"170470780307363725", "-", 
              RowBox[{"34642909470157208", " ", "l"}], "-", 
              RowBox[{"33457784696101352", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"2361089527418592", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"1157656101533616", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"27434503850880", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"9091683350400", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"45558228480", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"11389557120", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "+", 
           RowBox[{"26234616545280", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "129484726129409391"}], "+", 
              RowBox[{"35602220124898815", " ", "l"}], "+", 
              RowBox[{"33863446600163431", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"3456044935506672", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"1674324097934936", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"64278693862848", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"21160685102656", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"227536988160", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"56791712640", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"61689600", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"12337920", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "+", 
           RowBox[{"3025640375746560", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"13803464952704", " ", "l"}], "+", 
              RowBox[{"3718184798080", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"18421869053952", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"4918646899712", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"4928810844160", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"1274543800320", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"312770822144", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"74449289216", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"2495610880", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"499122176", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "-", 
           RowBox[{"1967596240896", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4804329362390399895"}], "+", 
              RowBox[{"1729946783734052964", " ", "l"}], "+", 
              RowBox[{"1616211113399049740", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"225461208896644656", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"107713807735549528", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"5996268385693056", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"1958955190243712", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"34091401182720", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"8493239287680", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"19740672000", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"3948134400", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "+", 
           RowBox[{"327932706816", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "59540198276291085885"}], "+", 
              RowBox[{"27576553002971502582", " ", "l"}], "+", 
              RowBox[{"25217470751817237390", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"4661980907273629648", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"2190873158805683304", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"167184268340076288", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"54134709797455616", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"1364228425927680", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"339150157566720", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"1271299276800", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"254259855360", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "-", 
           RowBox[{"470184984576", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "235803628347090375"}], "+", 
              RowBox[{"1268893892216003072", " ", "l"}], "+", 
              RowBox[{"638075061984323072", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"1179538062984767488", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"387408702825182208", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"234758407212892160", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"64838981774082048", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"11411911174782976", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"2745916086943744", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"71374471168000", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"14274894233600", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "-", 
           RowBox[{"30743691264", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "975095746637128274637"}], "+", 
              RowBox[{"576457090994113842048", " ", "l"}], "+", 
              RowBox[{"513558339320059278720", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"123846660372826401792", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"57062252308641158656", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"5788427824276570112", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"1854751313511481344", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"63946840064327680", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"15858158760017920", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"85700837376000", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"17140167475200", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "-", 
           RowBox[{"125769646080", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "219901261331104269311"}], "+", 
              RowBox[{"214648318752009520128", " ", "l"}], "+", 
              RowBox[{"177461274890101056000", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"72516195688178705408", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"31638880806628237824", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"5471672335504809984", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"1705055901471121408", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"101567855258664960", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"25028700355338240", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"242175639552000", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"48435127910400", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "+", 
           RowBox[{"156728328192", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7824129256511141717"}], "+", 
              RowBox[{"21374423339891261760", " ", "l"}], "+", 
              RowBox[{"13565351141840694848", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"14832456783707891200", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"5473737668786164480", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"2270234541139116032", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"655742443004739584", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"86063875454402560", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"20878951708426240", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"424678103449600", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"84935620689920", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "+", 
           RowBox[{"25153929216", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1347860852719709194275"}], "+", 
              RowBox[{"1018330541455217591744", " ", "l"}], "+", 
              RowBox[{"878099029571212591296", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"274912272561120020992", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"123638817794751956224", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"16414101805782630400", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"5193825572289970176", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"237375017864855552", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"58696423614169088", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"431553901363200", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"86310780272640", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "-", 
           RowBox[{"52242776064", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "110635721222450093475"}], "+", 
              RowBox[{"198139253556235465600", " ", "l"}], "+", 
              RowBox[{"142747884223952259456", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"106399244024558457856", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"42336907208487643648", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"12766693831346896896", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"3808849343819333632", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"381116222550835200", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"93050833865932800", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"1485481181184000", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"297096236236800", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "+", 
           RowBox[{"5804752896", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2699973083172554743785"}], "+", 
              RowBox[{"3487867567305284737600", " ", "l"}], "+", 
              RowBox[{"2724763036382541034816", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"1478281085444239944192", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"620153623783069066496", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"140453871305826377728", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"42939995808615899136", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"3311784672721141760", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"812718480517898240", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"10151791774924800", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"2030358354984960", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"8", ",", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "dt", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}]}], ")"}]}], 
            RowBox[{"6", " ", 
             SqrtBox["6"]}]]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"286474838582139245919269919129600", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], "16"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "dt"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "dt", " ", "l"}]}], ")"}],
           "9"], " ", 
         RowBox[{"(", 
          RowBox[{"495930552268053689244057600000", "+", 
           RowBox[{"20307960617843766067200", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "796446661"}], "+", 
              RowBox[{"27719142", " ", "l"}], "+", 
              RowBox[{"27719142", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{"745930601206382592", " ", 
            RowBox[{"(", 
             RowBox[{"326893547791458", "-", 
              RowBox[{"24002957055227", " ", "l"}], "-", 
              RowBox[{"23793245097905", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"419423914644", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"209711957322", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "+", 
           RowBox[{"1037936829136896", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2170702845428210624"}], "+", 
              RowBox[{"253119253681493893", " ", "l"}], "+", 
              RowBox[{"248464072006836849", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"9294682288518680", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"4608138492270820", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"47043182386224", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"15681060795408", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}], "+", 
           RowBox[{"1946131554631680", " ", 
            RowBox[{"(", 
             RowBox[{"7328479205126161713", "-", 
              RowBox[{"1211306217700546148", " ", "l"}], "-", 
              RowBox[{"1176022690127199388", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"70316675881443344", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"34532729519859400", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"749778826697856", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"248340811671168", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"1358969052672", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"339742263168", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "+", 
           RowBox[{"32435525910528", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2018968113962831664903"}], "+", 
              RowBox[{"445599618228137814894", " ", "l"}], "+", 
              RowBox[{"427259810230751315198", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"36473336350464860832", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"17721559675535796016", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"616476737737010880", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"202737223403082560", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"2359953220416000", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"588119999280000", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"1245537216000", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"249107443200", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "+", 
           RowBox[{"48653288865792", " ", 
            RowBox[{"(", 
             RowBox[{"4629184150424854446513", "-", 
              RowBox[{"1317096790479156424074", " ", "l"}], "-", 
              RowBox[{"1244990438453139360782", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"143065919110788434296", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"68671210436861553660", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"3419506534644689536", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"1115528779766029696", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"20806446945456128", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"5166744637759232", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"23242976064000", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"4646838873600", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"958003200", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"159667200", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "-", 
           RowBox[{"205743545550766080", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"3957543412818048", " ", "l"}], "-", 
              RowBox[{"938386136346240", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"5447816808047616", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"1283941860143616", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"1626945889615872", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"375649889370112", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"139475512983552", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"30647342727168", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"2807897784320", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"555120328704", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"3523215360", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"587202560", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "-", 
           RowBox[{"36489966649344", " ", 
            RowBox[{"(", 
             RowBox[{"16187084094075923134473", "-", 
              RowBox[{"5811174342664995339018", " ", "l"}], "-", 
              RowBox[{"5402971903818597304626", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"807763572753602335696", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"382334170296981771192", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"25701408710832443808", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"8307822154011041504", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"221795448037971456", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"54856695275336064", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"394714594560000", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"78879690700800", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"34488115200", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"5748019200", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "+", 
           RowBox[{"760207638528", " ", 
            RowBox[{"(", 
             RowBox[{"1566599404900675579243839", "-", 
              RowBox[{"700835000240514516893808", " ", "l"}], "-", 
              RowBox[{"639080008734173874106128", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"121831652369359944433344", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"56734412543719308531040", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"4977369100537350450176", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"1591998035613453370368", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"57361490162947244032", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"14122618484421111808", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"145132276993228800", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"28989361514741760", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"20233027584000", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"3372171264000", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "+", 
           RowBox[{"13683737493504", " ", 
            RowBox[{"(", 
             RowBox[{"159956989583272891503121", "-", 
              RowBox[{"109904482306156816924296", " ", "l"}], "-", 
              RowBox[{"95202953265009100612248", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"28782762178313873555424", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"12849258088113952031728", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"1826450609865329485824", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"568745011703961491456", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"34167739802451492864", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"8317522772472139776", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"149535148721192960", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"29834059704942592", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"39801839616000", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"6633639936000", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "+", 
           RowBox[{"85260210536448", " ", 
            RowBox[{"(", 
             RowBox[{"2110593201039171685711", "-", 
              RowBox[{"4073146061916198351480", " ", "l"}], "-", 
              RowBox[{"2808242741985728612584", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"2409231862168109582112", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"907012155900192007568", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"346423265350485861376", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"97733788080964963328", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"15016697425286955008", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"3517349101969743872", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"157689387956305920", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"31343762646237184", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"105880879104000", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"17646813184000", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "+", 
           RowBox[{"22568879259648", " ", 
            RowBox[{"(", 
             RowBox[{"107856357899182460425", "-", 
              RowBox[{"609693288845779265376", " ", "l"}], "-", 
              RowBox[{"285869522478521791584", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"599036003823140525568", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"180355187756217139968", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"136400125855227949056", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"34563313258993979392", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"9168466244357062656", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"2070666704692445184", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"147358445883883520", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"29196897462779904", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"149886389452800", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"24981064908800", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "-", 
           RowBox[{"570155728896", " ", 
            RowBox[{"(", 
             RowBox[{"3239595785375008975055191", "-", 
              RowBox[{"1795748359156647435909312", " ", "l"}], "-", 
              RowBox[{"1600020648495704496704064", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"384780024160029906502912", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"175775261136917330839168", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"19731422268573686073344", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"6233938505641034749952", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"292981751435783077888", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"71756162333688143872", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"992489153160806400", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"198136633621217280", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"197016551424000", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"32836091904000", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "+", 
           RowBox[{"18946713452544", " ", 
            RowBox[{"(", 
             RowBox[{"67522022260569175991079", "-", 
              RowBox[{"73329822674936151238508", " ", "l"}], "-", 
              RowBox[{"58608059636810233914308", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"28511683311918938884688", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"11945963757983426480296", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"2716719670959224702720", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"814005795187821466880", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"77841991178623479808", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"18655303020638682112", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"536368236383682560", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"106845367648960512", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"233607069696000", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"38934511616000", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "-", 
           RowBox[{"7522959753216", " ", 
            RowBox[{"(", 
             RowBox[{"4238553726778662130997", "-", 
              RowBox[{"12311535075030992464080", " ", "l"}], "-", 
              RowBox[{"7410084621231417127920", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"9221772530020771644864", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"3180817484931405875424", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"1652606987782671264768", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"445767788591488738304", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"88704500486471221248", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"20449434144539492352", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"1149385334865264640", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"228135083786108928", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"950172647424000", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"158362107904000", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "-", 
           RowBox[{"7105017544704", " ", 
            RowBox[{"(", 
             RowBox[{"83175090974393102328689", "-", 
              RowBox[{"117526264806404787870176", " ", "l"}], "-", 
              RowBox[{"88382614228442582396448", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"56029659742294449451904", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"22429281068179808088000", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"6539098412111856135168", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"1908278327661281199104", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"230289033410895593472", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"54626438338655858688", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"1961926592441221120", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"390431901550772224", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"1065500147712000", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"177583357952000", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "-", 
           RowBox[{"1578892787712", " ", 
            RowBox[{"(", 
             RowBox[{"1236843625695582314684389", "-", 
              RowBox[{"1060524929989428255334736", " ", "l"}], "-", 
              RowBox[{"886904682833742263777840", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"338252605963461340866624", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"146811362129281783217440", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"26345222946099575804416", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"8062597908016995366400", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"612341518445345841152", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"148003215341739051008", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"3385971993616875520", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"675056879275311104", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"1165919698944000", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"194319949824000", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"9", ",", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "dt", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}]}], ")"}]}], 
            RowBox[{"6", " ", 
             SqrtBox["6"]}]]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1402580809698153748020745524058521600", " ", 
         SqrtBox["6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], "18"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "dt"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "dt", " ", "l"}]}], ")"}],
           "10"], " ", 
         RowBox[{"(", 
          RowBox[{"10885080505621056814479971450880000", "+", 
           RowBox[{"316595898862795122278400", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1259407892966"}], "+", 
              RowBox[{"37422057927", " ", "l"}], "+", 
              RowBox[{"37422057927", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{"431721680267447894016", " ", 
            RowBox[{"(", 
             RowBox[{"15776530410739807", "-", 
              RowBox[{"982730730754908", " ", "l"}], "-", 
              RowBox[{"975210620776020", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"15040219957776", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"7520109978888", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "+", 
           RowBox[{"1189315923601784832", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "60561960117919819710"}], "+", 
              RowBox[{"5947816503667933377", " ", "l"}], "+", 
              RowBox[{"5852587506683653309", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"190163986210999528", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"94346973711598244", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"882023272681824", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"294007757560608", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}], "+", 
           RowBox[{"9101907578585088", " ", 
            RowBox[{"(", 
             RowBox[{"57994939133036024074771", "-", 
              RowBox[{"8007494383569222968812", " ", "l"}], "-", 
              RowBox[{"7805809788766954061652", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"402065663539992703472", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"197775802054626347032", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"3903436409664242880", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"1292813388588476352", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"7141783971089664", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"1785445992772416", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "+", 
           RowBox[{"150181475046653952", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "18934982915166032924856"}], "+", 
              RowBox[{"3458166353487233792023", " ", "l"}], "+", 
              RowBox[{"3336031054632319157695", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"243028143398033171568", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"118411502890983560856", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"3713097000362832576", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"1221062237069852736", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"14248377794746368", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"3547463423092992", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"9754017062400", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"1950803412480", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "+", 
           RowBox[{"6257561460277248", " ", 
            RowBox[{"(", 
             RowBox[{"1862530798386937478701377", "-", 
              RowBox[{"433724000064065656263060", " ", "l"}], "-", 
              RowBox[{"413523785706621827669980", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"40112138919180454685936", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"19336649337734143339704", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"859653415086546873728", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"280471079094747851648", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"5202494745783222784", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"1289394346583264896", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"7483981882291200", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"1494551683722240", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"1224377856000", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"204062976000", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "-", 
           RowBox[{"28145717031344799744", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"1419746381231525280", " ", "l"}], "-", 
              RowBox[{"300717836033923488", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"1999690343210772480", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"421688145099027456", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"644498033993613312", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"133991237679284224", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"66681295663792128", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"13422039954948096", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"2140749839728640", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"403377167007744", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"13512436875264", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"2252072812544", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "-", 
           RowBox[{"1706607670984704", " ", 
            RowBox[{"(", 
             RowBox[{"21740740141186614271790199", "-", 
              RowBox[{"6305893962960010983888159", " ", "l"}], "-", 
              RowBox[{"5932778685447994556131115", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"739205370253299072363656", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"352084375783869399096660", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"20897024909776793408800", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"6757673912177027629920", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"177801137456810236928", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"43843594044045291392", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"404205074307989760", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"80585875731409152", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"139166798284800", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"23194466380800", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "+", 
           RowBox[{"159994469154816", " ", 
            RowBox[{"(", 
             RowBox[{"580298008821576754935795603", "-", 
              RowBox[{"206517979100368755897804144", " ", "l"}], "-", 
              RowBox[{"191364046062864954316250384", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"29945242012315799416035776", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"14069105906521939620425312", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"1075699727012097433975040", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"344392553164009083352320", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"12102576390857281678336", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"2967436798449380018944", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"38766136105590865920", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"7714497150082105344", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"21125493292400640", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"3520915548733440", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "-", 
           RowBox[{"26665744859136", " ", 
            RowBox[{"(", 
             RowBox[{"6885914097595382287742599879", "-", 
              RowBox[{"2979568213843387889947014846", " ", "l"}], "-", 
              RowBox[{"2712726151245163509974361054", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"525763268804306572773010368", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"243164149591020185635602144", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"23424230325154602385688064", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"7414348322182481608121856", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"335767516992675393300480", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"81800653743027687037440", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"1425473826539422433280", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"283084921753199394816", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"1096278302555504640", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"182713050425917440", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "-", 
           RowBox[{"1079962666795008", " ", 
            RowBox[{"(", 
             RowBox[{"228084754213410410617269375", "-", 
              RowBox[{"215866767245621970281985352", " ", "l"}], "-", 
              RowBox[{"175603753008900590381028680", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"77996055808968953925184512", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"32732794424652820999905280", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"7351600558567608155065344", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"2174159239711121982991360", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"234044556437132858486784", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"54957117281485205289984", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"2360664114952686632960", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"463449052744551071744", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"4736601952356139008", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"789433658726023168", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "+", 
           RowBox[{"1619944000192512", " ", 
            RowBox[{"(", 
             RowBox[{"82591779332523493532328377", "-", 
              RowBox[{"97612050605198835502925312", " ", "l"}], "-", 
              RowBox[{"75682085128080769624136448", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"42210776478570186599112192", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"17029126012090272136588032", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"4761414716144735994415104", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"1371645486425064269727744", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"182029892945298906193920", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"42166130038883443746816", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"2217634015982287585280", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"433598687551223234560", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"5415335806491426816", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"902555967748571136", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "+", 
           RowBox[{"1715234823733248", " ", 
            RowBox[{"(", 
             RowBox[{"7783471329310053464485935", "-", 
              RowBox[{"15963901319108450436219744", " ", "l"}], "-", 
              RowBox[{"10586787738244764550165088", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"10167004170221696022637056", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"3639343625919485738035456", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"1666403347759643864016896", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"445480162409557670377472", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"92297378924741605654528", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"20609044165285368414208", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"1632871094013832724480", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"315911602216577269760", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"5815972683375968256", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"969328780562661376", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "+", 
           RowBox[{"359987555598336", " ", 
            RowBox[{"(", 
             RowBox[{"936696509142140741798288391", "-", 
              RowBox[{"722114872924927083951065184", " ", "l"}], "-", 
              RowBox[{"609776623868969258043145440", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"218777028496022100939930368", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"94755669443876412042910592", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"17235852575588247737091072", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"5208296525045159654278144", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"455716412005710127534080", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"108237964189378857919488", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"3782776008561871093760", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"745238668908462669824", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"6172654256679026688", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"1028775709446504448", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "-", 
           RowBox[{"812479653347328", " ", 
            RowBox[{"(", 
             RowBox[{"2486267486036944152581605", "-", 
              RowBox[{"7597330551461639652418396", " ", "l"}], "-", 
              RowBox[{"4364942299322595883594012", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"6032933856026909426171008", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"1958109122991354610768448", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"1210886370291628979451904", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"306116946378203942217728", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"81465871080306382045184", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"17730656670289625636864", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"1743478901779479920640", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"334967282277395988480", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"7488271679181815808", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"1248045279863635968", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "+", 
           RowBox[{"203119913336832", " ", 
            RowBox[{"(", 
             RowBox[{"653938706300082685651741", "-", 
              RowBox[{"3853191179188215722207424", " ", "l"}], "-", 
              RowBox[{"1699808333545647168875712", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"3948489288281361623808000", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"1100082815798368448216064", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"989146312174177968193536", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"231268581838716766388224", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"81789590269447176978432", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"17218660639834252836864", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"2132192775082008903680", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"406140045080049745920", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"11071914510737473536", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"1845319085122912256", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "+", 
           RowBox[{"9999654322176", " ", 
            RowBox[{"(", 
             RowBox[{"28701745669810703030037337511", "-", 
              RowBox[{"15034584667149672665442538944", " ", "l"}], "-", 
              RowBox[{"13408158237158889164320552896", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"3193923566467782017542253568", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"1450420994607147569414839808", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"173661468948235423188660224", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"54251464899461200298749952", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"3096107394065163192352768", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"748797632040086531928064", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"16788052933925525258240", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"3326185869907786203136", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"17140754660355735552", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"2856792443392622592", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "-", 
           RowBox[{"29998962966528", " ", 
            RowBox[{"(", 
             RowBox[{"11758210208600343876440836455", "-", 
              RowBox[{"7455632860099520239835340192", " ", "l"}], "-", 
              RowBox[{"6487260214693516190364069792", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"1894368939680201253859093504", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"841931429406982175453064704", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"124381390862260589373788160", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"38267758019431725264310272", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"2714503038187540526284800", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"651026814401386006351872", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"18355339040541534453760", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"3627110084983757864960", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"23976939886117650432", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"3996156647686275072", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "-", 
           RowBox[{"285872470622208", " ", 
            RowBox[{"(", 
             RowBox[{"181213044724212385502355249", "-", 
              RowBox[{"275193345551957269371181504", " ", "l"}], "-", 
              RowBox[{"200050214610333509531871936", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"143500398621831394911442432", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"55015384274290075251650304", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"19440864288919932551510016", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"5420032970180030602082304", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"892941452752836255965184", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"203470164604639797024768", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"13105833660757343600640", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"2550201337195967676416", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"38708397248455114752", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"6451399541409185792", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"10", ",", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "dt", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}]}], ")"}]}], 
            RowBox[{"6", " ", 
             SqrtBox["6"]}]]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"92099066288019567710034234091778762342400", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], "20"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "dt"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "dt", " ", "l"}]}], ")"}],
           "11"], " ", 
         RowBox[{"(", 
          RowBox[{"146627971727355064958398568155054080000", "+", 
           RowBox[{"1611760939665138804326400", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3697600731281246"}], "+", 
              RowBox[{"95269832472837", " ", "l"}], "+", 
              RowBox[{"95269832472837", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{"1208820704748854103244800", " ", 
            RowBox[{"(", 
             RowBox[{"94105846062190627", "-", 
              RowBox[{"5057406946645742", " ", "l"}], "-", 
              RowBox[{"5023165696698986", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"68482499893512", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"34241249946756", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "+", 
           RowBox[{"3896198965719447109632", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "347741990961648605657"}], "+", 
              RowBox[{"29300064870474285930", " ", "l"}], "+", 
              RowBox[{"28886981814562869474", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"825000038248305264", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"409584835187833512", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"3498220723582944", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"1166073574527648", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}], "+", 
           RowBox[{"13252377434419888128", " ", 
            RowBox[{"(", 
             RowBox[{"851401636229307787625857", "-", 
              RowBox[{"100222590416935979208474", " ", "l"}], "-", 
              RowBox[{"98011499218452155085958", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"4409180358295004102632", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"2172102421667746466132", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"38936759210513343936", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"12898003461515517504", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"69356807419083264", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"17339201854770816", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "+", 
           RowBox[{"764560236601147392", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "91259334667225466287286202"}], "+", 
              RowBox[{"14109134659825548560006293", " ", "l"}], "+", 
              RowBox[{"13675209671643165388663117", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"863855563658093090165680", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"421952857175183719744872", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"11938816454652470275488", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"3927803959321099580000", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"44360592141858171648", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"11039253680940280512", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"33929569682841600", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"6785913936568320", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "+", 
           RowBox[{"1720260532352581632", " ", 
            RowBox[{"(", 
             RowBox[{"193047532358519863148965537", "-", 
              RowBox[{"37748986480718479520695730", " ", "l"}], "-", 
              RowBox[{"36228012051244438103812646", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"3022424222275030715077016", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"1462485593074872223609484", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"58233724050865658484352", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"19014737487089339982976", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"339209509346534680064", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"83988868351175440256", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"542071698369868800", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"108146714405022720", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"145977419427840", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"24329569904640", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "+", 
           RowBox[{"47785014787571712", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "26039791460244775972054315689"}], "+", 
              RowBox[{"6283513327710963802261536678", " ", "l"}], "+", 
              RowBox[{"5964232539197345203777731838", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"633190408605562841299737264", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"303199953283057174700524616", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"15982890510299111377415136", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"5175475099867242702066592", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"130026490521294075142656", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"32016662982549058790784", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"326302630349093829120", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"64923407620476393984", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"183861937503129600", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"30626278711142400", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"8020402790400", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"1145771827200", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "+", 
           RowBox[{"1934378370517878964224", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"622947088640231183840", " ", "l"}], "+", 
              RowBox[{"119242810386456603488", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"893048824030287893760", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"170370825013960534656", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"304414489184910753792", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"57473356525478232064", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"35819807233793589248", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"6611826778882113536", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"1526374338972876800", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"269633835807801344", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"19354040248827904", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"3153571163930624", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"33277943480320", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"4753991925760", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "-", 
           RowBox[{"2559911506477056", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1454237404353807824432101941909"}], "+", 
              RowBox[{"425928918684858799936576716072", " ", "l"}], "+", 
              RowBox[{"399312399324491245598505632280", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"52668219519550288967864840480", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"24926568747360587179560319504", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"1676442250093375574428266240", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"537840292255788733609416960", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"17901930631402040165246976", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"4381042581069802400976384", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"62857889677398391224320", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"12469426824459207092224", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"55705553095356702720", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"9273229904233451520", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"5090282304307200", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"727183186329600", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "+", 
           RowBox[{"21119269928435712", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "424600268558564695986348089919"}], "+", 
              RowBox[{"149289432931898084561837119146", " ", "l"}], "+", 
              RowBox[{"138011489837242353919289311242", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"22261507205736750543856159680", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"10397772488826989090938003232", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"871282473807174008485515392", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"276635416279839962868757376", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"11756420407426701176009728", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"2857486922881136774163712", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"54288441144569126297600", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"10734029875193382854656", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"67424787274281615360", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"11216444674080522240", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"9701479215267840", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"1385925602181120", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "-", 
           RowBox[{"362867456043122688", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "76917568315262228732702653101"}], "+", 
              RowBox[{"65000055428704105163354011998", " ", "l"}], "+", 
              RowBox[{"53629799920256314719369697674", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"22036419794494802774306197416", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"9275686228802454624044286932", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"2041631314163138650608197632", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"598740340044949968985774080", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"69068835850178401358516224", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"15960558378809708873135104", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"865131760331277345792000", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"167061109562010756472832", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"3249458775496067350528", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"537984909930288857088", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"1657639685718016000", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"236805669388288000", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "-", 
           RowBox[{"159994469154816", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "109103415389853136826750409601847"}], "+", 
              RowBox[{"45734619295848471002241161076492", " ", "l"}], "+", 
              RowBox[{"41606996287724801412893752611876", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"8124991957283067721297243940304", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"3738477093120283161054301170408", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"384304642475854702525961342976", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"120594043132930487153243443200", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"6389977339630701064669741056", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"1541283447573192426686263296", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"37361770107518754170634240", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"7360224450757018153353216", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"61129496820367592128512", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"10161510117307282685952", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"12341239732607385600", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"1763034247515340800", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "-", 
           RowBox[{"14624633760251904", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "301431127321809819909273153"}], "+", 
              RowBox[{"1840633346429312696019583472", " ", "l"}], "+", 
              RowBox[{"769461228846283615425969392", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"1949695475723367944621074944", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"506658379527791621728904448", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"524580530950673552751599616", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"113872465452514063211126784", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"50104745646420812681707520", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"9835190077495331631988736", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"1759730809005425232445440", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"317734365162060583534592", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"18591043075543165566976", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"3040226421441136951296", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"26898811299718758400", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"3842687328531251200", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "-", 
           RowBox[{"2159925333590016", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16085149352942541140344920211121"}], "+", 
              RowBox[{"9515204784721767355633510857616", " ", "l"}], "+", 
              RowBox[{"8314500067272121969777136681680", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"2347776039595711447615237951872", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"1040767860078763222628725668032", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"157053567718226656955906039808", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"47886889668404556272976994304", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"3786439869783282305301970944", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"896582300904399415954661376", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"33195309044157118276239360", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"6482652044006008182996992", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"85239472252466834964480", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"14144124604550711214080", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"28824971166351360000", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"4117853023764480000", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "+", 
           RowBox[{"119995851866112", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "228790305647845059409983973629705"}], "+", 
              RowBox[{"113947031545045252793033890151216", " ", "l"}], "+", 
              RowBox[{"101757684174303439658474602938128", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"23919192568654322482744594049088", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"10817741922706240256904783367200", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"1350941802874524517011701035008", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"418293513046553714519900442624", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"27209028125499921916039790592", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"6506429112411229492975435776", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"196470334469708110695628800", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"38546010525266476452937728", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"407748450400660043071488", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"67722828275593822076928", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"108575442084393123840", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"15510777440627589120", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "-", 
           RowBox[{"9749755840167936", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "59774918328240726920167610745"}], "+", 
              RowBox[{"129001243079345052054898822348", " ", "l"}], "+", 
              RowBox[{"82636594803070897188694133156", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"87110576563584357322566940240", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"29781459742235084311382930216", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"15769513713507545406336888832", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"4007056812990433599163535360", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"1039682736967152245516500992", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"221055990598643243150401536", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"25558600865886918984335360", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"4760927414196688090824704", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"190829693879922100011008", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"31378439797787688173568", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"196850391784305459200", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"28121484540615065600", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "+", 
           RowBox[{"1079962666795008", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "32489644490064296521091893123581"}], "+", 
              RowBox[{"22894946045905919862310427738592", " ", "l"}], "+", 
              RowBox[{"19494133040466618989007029755104", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"6622539888252819186991946897920", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"2867370361342401701461672310016", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"522027247049257822572458938368", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"156350569382132534075124871168", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"14945644332240412942241857536", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"3499211079867765964206759936", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"157231496133985105505812480", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"30544880189823099437973504", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"491148195768670700961792", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"81412269871433581330432", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"205736656928400998400", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"29390950989771571200", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "-", 
           RowBox[{"6860939294932992", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1152680576041803993759408252421"}], "+", 
              RowBox[{"1459910040547907090053033856352", " ", "l"}], "+", 
              RowBox[{"1101361763656213111694894213184", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"686338819896918109095974451776", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"267346110770344657868417467680", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"88003834671881329095054520320", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"24405331876477464841420812288", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"4136778095834227695471771648", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"924252685724600031198400512", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"72584569050652704166051840", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"13807502422630250014507008", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"386215540201152404520960", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"63755818610111123292160", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"283125272345051136000", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"40446467477864448000", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "+", 
           RowBox[{"3430469647466496", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4999057955127285103864378155291"}], "+", 
              RowBox[{"5124456617945997740927616650480", " ", "l"}], "+", 
              RowBox[{"4065553082320873053699634054224", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"2040713881730082754524436361536", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"829905632398982103306933201056", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"222179601499198236748117106688", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"63536570377205126667806285824", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"8860309629198206083474784256", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"2016199973098333815397613568", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"131502116970821504817889280", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"25218323362584008125120512", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"589295667734091499044864", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"97432017015776572473344", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"361812741494774169600", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"51687534499253452800", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "+", 
           RowBox[{"2437438960041984", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "31432226691250236546426264415"}], "+", 
              RowBox[{"100259516794662448576726871568", " ", "l"}], "+", 
              RowBox[{"55277349180498319455880393392", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"83381940052597629720272807616", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"25616122428616075642474040160", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"18231294070130330129752584192", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"4338840109989864458255159296", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"1438237587036265874605080576", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"295379242637594833349148672", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"42099645340291357957160960", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"7733735654479302997573632", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"373102839568768526450688", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"61196742487419165605888", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"455568049557964062720", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"65081149936852008960", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "+", 
           RowBox[{"541653102231552", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4839833130027757109200048657683"}], "+", 
              RowBox[{"7801419765782398605652244948048", " ", "l"}], "+", 
              RowBox[{"5501335309014090447910448002064", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"4366572381471286393175158445184", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"1608882738588264016586280211520", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"662593971878015363921477075968", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"176847897282136729823595518976", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"36797466506497080011422113792", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"8041077616315336261186603008", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"763342967686822711282237440", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"143827447150838416771514368", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"4811549617817473824849920", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"792846714851053149880320", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"4189948362396532736000", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"598564051770933248000", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"11", ",", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "dt", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}]}], ")"}]}], 
            RowBox[{"6", " ", 
             SqrtBox["6"]}]]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"557015152909942345510287047787077954646835200", " ", 
         SqrtBox["6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], "22"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "dt"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "dt", " ", "l"}]}], ")"}],
           "12"], " ", 
         RowBox[{"(", 
          RowBox[{"9514786837369221735193788686626895953920000", "+", 
           RowBox[{"2402168504476922873968066560000", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "176884598678701"}], "+", 
              RowBox[{"4002429524445", " ", "l"}], "+", 
              RowBox[{"4002429524445", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{"9786612425646722819869900800", " ", 
            RowBox[{"(", 
             RowBox[{"915798595587986297", "-", 
              RowBox[{"43047009688418446", " ", "l"}], "-", 
              RowBox[{"42786826818898282", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"520365739040328", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"260182869520164", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "+", 
           RowBox[{"2205848029822702363607040", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "53817210132848818868508"}], "+", 
              RowBox[{"3948374558428293142783", " ", "l"}], "+", 
              RowBox[{"3898872528614863487267", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"98876174188203074968", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"49118373497460947324", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"383656315968708192", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"127885438656236064", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}], "+", 
           RowBox[{"82719301118351338635264", " ", 
            RowBox[{"(", 
             RowBox[{"13385872431814288895016867", "-", 
              RowBox[{"1365238585379683931185112", " ", "l"}], "-", 
              RowBox[{"1338566954770951392594856", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"53200292825346397373408", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"26242907747802258747952", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"428175914653001105280", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"141874499564122333056", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"729261703038316032", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"182315425759579008", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "+", 
           RowBox[{"562716334138444480512", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "13737505065353678193193888296"}], "+", 
              RowBox[{"1830042548810798403669560221", " ", "l"}], "+", 
              RowBox[{"1780433811002912251753891093", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"98802998208000822557638864", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"48366403085161947562804296", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"1239042919478124412025280", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"407895896853236783601728", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"4383017114573234328576", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"1090515343854829628544", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"3492623192319302400", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"698524638463860480", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "+", 
           RowBox[{"301455179002738114560", " ", 
            RowBox[{"(", 
             RowBox[{"139035989730026863068397736431", "-", 
              RowBox[{"23281281598939648934237077670", " ", "l"}], "-", 
              RowBox[{"22458700106361709236646251458", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"1635624419113849423704859144", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"794005192786307302883805412", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"28458156908835851750820416", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"9302436623366532832568384", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"157072220860324995394816", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"38877350673378186406720", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"260306912053600296960", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"51898599995612061696", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"88790408240726016", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"14798401373454336", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "+", 
           RowBox[{"1175675198110678646784", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "153726101208921932997548004234"}], "+", 
              RowBox[{"31543553421697738272035640415", " ", "l"}], "+", 
              RowBox[{"30146014032906800494696306411", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"2773951930008385995864247688", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"1334280056482585398156249172", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"62895951460989139136097824", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"20400836897779843248123232", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"482338646236648946993152", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"118708741270472447104768", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"1248986400947924359680", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"248170343629498661376", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"887180306178355200", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"147663687957350400", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"92167571865600", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"13166795980800", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "+", 
           RowBox[{"12246616646986235904", " ", 
            RowBox[{"(", 
             RowBox[{"51408894575440533091424285269377", "-", 
              RowBox[{"12702050971835265567621575206128", " ", "l"}], "-", 
              RowBox[{"12014332357134596127275076808848", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"1362398498852494855757521763776", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"648700026648919103907768522848", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"38726057633104498538665082112", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"12454510549665163117002964224", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"387612275997057236846392320", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"94803822231521293357835520", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"1396649799160223171891200", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"276482600652664519946240", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"1552230874904749424640", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"257976710828358819840", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"336191751305625600", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"48020955262156800", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"2575112601600", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"321889075200", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "-", 
           RowBox[{"533888430262934594125824", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"328166436712751819721792", " ", "l"}], "-", 
              RowBox[{"57305437283739351292480", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"477106067370802329281536", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"83093660440871001354752", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"169766709206424253169664", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"29333216881286822428672", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"21936430057131980881920", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"3727957055210606952448", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"1130703239904302727168", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"186294237483096866816", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"21457885345876017152", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"3345988055721836544", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"106188636134834176", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"15087127041671168", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"33071248179200", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"4133906022400", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "-", 
           RowBox[{"2826142303150669824", " ", 
            RowBox[{"(", 
             RowBox[{"633301220135559606152031450927793", "-", 
              RowBox[{"186126155823629838672762279283113", " ", "l"}], "-", 
              RowBox[{"174030527998773225786429293986265", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"23910981149644897835005069601824", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"11257437838075576545427645907024", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"830299327813892558390459686016", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"264522813339186189643789006720", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"10435316898814020580060561408", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"2534890985382200861203785472", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"49152421981816145104565760", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"9690799597165256988691968", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"76124552156276705648640", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"12631462953592221880320", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"25827357603673866240", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"3688590323842744320", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"412876387123200", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"51609548390400", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"1059803363681501184", " ", 
            RowBox[{"(", 
             RowBox[{"3941470832882486646066497246384719", "-", 
              RowBox[{"1366393080541100763714159569495004", " ", "l"}], "-", 
              RowBox[{"1261163620174296907133908772359764", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"207532142110713727535212030264336", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"96482763805806929951006166272392", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"8645937259916208043307435233536", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"2725735619805675319160422396160", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"132972611988301750059555234816", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"32057089934908103443948464384", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"787775140790635709903257600", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"154623005696440705498071040", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"1597318835691604143636480", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"264581414710992932372480", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"756114228291502080000", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"107968930533015552000", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"18955117736755200", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"2369389717094400", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "-", 
           RowBox[{"176633893946916864", " ", 
            RowBox[{"(", 
             RowBox[{"45430959252176059705540341460989177", "-", 
              RowBox[{"18478151444799944385732024919540774", " ", "l"}], "-", 
              
              RowBox[{"16806945809956916386480934106400462", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"3287331630016438051393706595859632", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"1506727260093545478879314953065816", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"162201134190270660917135627235840", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"50538325908761970561828598288896", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"2998310638363793330407645956096", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"716761522905910891108912058880", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"21775215307086096531145113600", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"4252904434580214121692217344", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"55622224642393017886703616", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"9195580007889116458254336", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"34514585097058831564800", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"4927633651417507430400", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"1208544979215974400", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"151068122401996800", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"33118855115046912", " ", 
            RowBox[{"(", 
             RowBox[{"382987937737370979594322068614839275", "-", 
              RowBox[{"182248815902968713382193441854694464", " ", "l"}], "-", 
              RowBox[{"163011337622914687592620193496656704", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"37730522429765359369854022680162816", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"17016367113776041699930932390361344", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"2184622184032131082317636687249408", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"671710021930946883937560590401536", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"47919298408973107290868513898496", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"11347602676340984475583920439296", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"419064443438248795526135808000", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"81398150604051886831199846400", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"1314454167835128227117924352", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"216846101673513679167946752", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"1028877431972649479700480", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"146864293666328558960640", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"47278646191403827200", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"5909830773925478400", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "-", 
           RowBox[{"99356565345140736", " ", 
            RowBox[{"(", 
             RowBox[{"165481011690054778805602436772777881", "-", 
              RowBox[{"92091400275101873744419791549143072", " ", "l"}], "-", 
              
              RowBox[{"80790145843799956935981314366747040", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"22092306734863513900864729811389696", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"9780466730315296729264846582064768", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"1491412659938688761983223255089152", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"451694809169440692331125464678400", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"38466192819980488897044336476160", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"9012425830472939648454404112384", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"399963841249764326247942586368", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"77211336322516823256857837568", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"1513356592679367446183804928", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"249069627629667737382420480", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"1456537014306202133200896", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"207865413286578647728128", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"84521217151519948800", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"10565152143939993600", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"298069696035422208", " ", 
            RowBox[{"(", 
             RowBox[{"58259361220317312048481472959500829", "-", 
              RowBox[{"37992651486170160590385987127925760", " ", "l"}], "-", 
              
              RowBox[{"32582228287271033691822142059682816", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"10537064065942957392341866200580096", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"4565452839064892918684655289712640", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"825902359723801775086588361818112", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"245831822493395529044383640567808", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"24888854220728906061412214964224", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"5761019207237220371985248337920", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"304932325769295530739977158656", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"58459157838231130709404155904", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"1374375362072480186548355072", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"225599680444902399012765696", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"1597852798058897176788992", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"227979354211703488249856", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"114132490112729088000", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"14266561264091136000", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"263243407684534272", " ", 
            RowBox[{"(", 
             RowBox[{"2657186078183937290443342271837", "-", 
              RowBox[{"16739699758089730492549464043520", " ", "l"}], "-", 
              RowBox[{"6670221586936125625295051248128", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"18213869188104351461496181144576", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"4444185380752796665478070033920", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"5180379181583428012385361592320", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"1050172699675965933148929130496", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"550337144598252487657475538944", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"101009902619291840238519189504", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"23677621099211716922225721344", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"4033482824491423557530681344", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"378783679180365398047457280", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"59675334593612963586768896", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"1593257200007348284817408", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"226546192386099819577344", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"424791617408545587200", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"53098952176068198400", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"315603207566917632", " ", 
            RowBox[{"(", 
             RowBox[{"31752258670459203368052932344303719", "-", 
              RowBox[{"28936108905567075292412223929560512", " ", "l"}], "-", 
              
              RowBox[{"23374329302431951712006193066338496", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"10731662670009792246893945568889344", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"4397967179967144098506258147345664", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"1128337848219936984304909813776384", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"321417525442653724225875060195328", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"45943761995643119365763955752960", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"10319457787485091679604455915520", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"768801125762239996680406040576", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"144922296979211489068838289408", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"4800215470169790091685265408", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"782978028998700326434373632", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"7870028473745276961554432", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"1122260879826274039627776", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"811560854934781952000", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"101445106866847744000", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"672733152971587584", " ", 
            RowBox[{"(", 
             RowBox[{"176035376364414312889607321575461", "-", 
              RowBox[{"396772351837620866582077094056640", " ", "l"}], "-", 
              RowBox[{"246378465132232574768334137289664", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"280996371012900221122656380456448", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"92118760339259624098534726412032", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"55004411842899559593264995909632", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"13329306765420555379026436472832", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"4132545849588965637562240073728", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"837553638072717020801398341632", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"127644181273330458046505156608", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"22793769083060837095112179712", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"1480018982524885428930084864", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"236809528786569324602064896", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"4547788609741457117413376", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"647455632225123610656768", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"891381952319533875200", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"111422744039941734400", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "-", 
           RowBox[{"448488768647725056", " ", 
            RowBox[{"(", 
             RowBox[{"1356162276850572654027109049158125", "-", 
              RowBox[{"2299060737403124933226630151040912", " ", "l"}], "-", 
              RowBox[{"1577350142819965949407877505037392", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"1362974109898169517817848228619904", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"484188483423044672904149431941952", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"226143840398435698701977477197824", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"57927223605210841981896389439488", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"14489263354576082088672190971904", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"3037649719029537634470839365632", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"382742830089620668874570727424", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"69534438702120754381257834496", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"3799856775314626358896754688", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"611622544432757044238352384", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"10003468849442251255840768", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"1424868424901924512333824", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"1679421435930266828800", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"209927679491283353600", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "-", 
           RowBox[{"52600534594486272", " ", 
            RowBox[{"(", 
             RowBox[{"281271003809304424923647766086185911", "-", 
              RowBox[{"215959916740421111976558781555022976", " ", "l"}], "-", 
              RowBox[{"180267881806208360874134262270949248", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"69213810629406400927878275577022976", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"29237957581777825639228011938489600", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"6284619893070911397142736743481344", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"1833272400292802906437800297807872", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"220382051168950219508787138199552", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"50306348859849290475364306567168", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"3161772399135553578511244460032", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"601398611921881083443551404032", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"16824329552172013986991046656", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"2753487053706339318763618304", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"23331964523869927389528064", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"3328099815296307300401152", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"2015189531187216384000", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"251898691398402048000", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "-", 
           RowBox[{"87747802561511424", " ", 
            RowBox[{"(", 
             RowBox[{"156309785723238908592248112339825", "-", 
              RowBox[{"517377789177462960862465890359584", " ", "l"}], "-", 
              RowBox[{"274931197170171718409210900267680", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"446770547566872436228791263784192", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"130573236996456816857407239591552", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"104460167924589906866446262059008", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"23506913511217457444144214392832", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"9278114847115027287271351779328", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"1801426206698799576247840473088", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"336899006664203456134275661824", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"58910751585359038603816075264", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"4576708820132528953153814528", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"727152960265051233230782464", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"16432319859023233194917888", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"2338084135084663959977984", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"3756052196033455718400", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"469506524504181964800", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"149496256215908352", " ", 
            RowBox[{"(", 
             RowBox[{"14100017392401755697192990630873623", "-", 
              RowBox[{"18924346936724714267502051451340224", " ", "l"}], "-", 
              
              RowBox[{"13926924930977245983827004476120128", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"9519063627636325995308380993291008", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"3589484575102225410670643230075264", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"1350072129852351897752909868707840", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"361084956086346339132735023427584", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"74170732218549408866789544738816", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"15981251393117267283358173376512", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"1681163215357339385679477735424", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"309840715688504515309720567808", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"14311651402608298253331988480", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"2315335813188409593677479936", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"32263536513872540968419328", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"4597508029591810320891904", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"4627446098849641267200", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"578430762356205158400", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "-", 
           RowBox[{"49832085405302784", " ", 
            RowBox[{"(", 
             RowBox[{"106072458770933870540997666247237287", "-", 
              RowBox[{"116184657355655287831707666298588768", " ", "l"}], "-", 
              RowBox[{"90100659027185376461145871235513056", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"50035148463925795469304710613329664", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"19760395632836182431580440593027968", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"6099927677545661983461600193921024", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"1688943157281699655879655948271616", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"288302576779278828331919212085248", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"63538922536572883614889711812608", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"5615478363746624156520242806784", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"1047587648741047760502119006208", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"40980817442251029150321082368", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"6659019649875189991133937664", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"78943177758622766562541568", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"11253518133770656860340224", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"9631475555895345152000", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"1203934444486918144000", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"12", ",", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "dt", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}]}], ")"}]}], 
            RowBox[{"6", " ", 
             SqrtBox["6"]}]]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"88552040949010994319843393708998504917935272755200", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], "24"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "dt"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "dt", " ", "l"}]}], ")"}],
           "13"], " ", 
         RowBox[{"(", 
          RowBox[{"182976669949408110292188243973594152960000000000", "+", 
           RowBox[{"4154338472448325440862420992000000", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2143611589334536"}], "+", 
              RowBox[{"43051802596789", " ", "l"}], "+", 
              RowBox[{"43051802596789", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{"1695648356101357322800988160000", " ", 
            RowBox[{"(", 
             RowBox[{"121305573278773783402", "-", 
              RowBox[{"5044037717110945413", " ", "l"}], "-", 
              RowBox[{"5016606830977728495", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"54861772266433836", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"27430886133216918", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "+", 
           RowBox[{"1038046131681271700520960", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2889161660198573364255043112"}], "+", 
              RowBox[{"186824075986707204946349117", " ", "l"}], "+", 
              RowBox[{"184723307887088042882827593", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"4196557029664016950858072", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"2085830590896240534966596", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"14937508722921528554928", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"4979169574307176184976", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}], "+", 
           RowBox[{"389267299380476887695360", " ", 
            RowBox[{"(", 
             RowBox[{"79564524190460089715527329035", "-", 
              RowBox[{"7123623595048653302406638996", " ", "l"}], "-", 
              RowBox[{"6999235372374935024065598700", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"248166721962439221962226640", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"122559789229503104450278568", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"1826223311884683084361344", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"605303120336353107053184", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"2946843107321075200512", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"736710776830268800128", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "+", 
           RowBox[{"208536053239541189836800", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1155422075427797608446520137811"}], "+", 
              RowBox[{"134521579362066603229457040946", " ", "l"}], "+", 
              RowBox[{"131274530845068025769985457698", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"6469376409486973759937741408", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"3172948454111393127623704912", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"73914670455136521711195456", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"24349958140174414837583040", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"246847593140326988508672", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"61415663062891483317888", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"197490148126842539520", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"39498029625368507904", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "+", 
           RowBox[{"1418612607071708774400", " ", 
            RowBox[{"(", 
             RowBox[{"1033543288614747447630541511014464", "-", 
              RowBox[{"150514370699812036920741428950095", " ", "l"}], "-", 
              RowBox[{"145798528771126708443125341244213", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"9382044820038586035826708451956", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"4567117709576761816720563573338", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"148145795727769098395391110720", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"48482956335194611078386520000", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"769019219397324944371115008", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"190341291789378410495347840", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"1274776636213026365041920", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"254056590153747906429696", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"490220230285836315648", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"81703371714306052608", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "+", 
           RowBox[{"212791891060756316160", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "33614191401612653382562600691517588"}], "+", 
              RowBox[{"5966012551995251672183339401977637", " ", "l"}], "+", 
              RowBox[{"5732677347195518465559723738013577", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"463481869096797390567410488284872", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"223786725117213692861238760800012", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"9497089493206452112540184062544", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"3085865962079423812204120731632", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"68214570924769536347674127104", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"16789305153956128830821976256", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"175967567742714352808862720", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"34936074279583907605085184", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"140364809587679535452160", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"23346960060878191503360", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"21773017108491264000", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"3110431015498752000", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "+", 
           RowBox[{"279289357017242664960", " ", 
            RowBox[{"(", 
             RowBox[{"101851893937070866531401716798171947", "-", 
              RowBox[{"21634357450465446515796421331721784", " ", "l"}], "-", 
              
              RowBox[{"20605504003536272186730187783991816", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"2040154843993295824633121665209696", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"976319879053054737141464183588400", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"52166172131317243223380699761920", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"16818306251435294307983583240448", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"486834918648181484277689986048", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"119093009538096444165816623872", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"1739844542315968194946928640", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"344001457883522659054891008", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"2162252827805597104619520", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"358866284164925387857920", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"696458004694695936000", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"99429783362224128000", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"25686923378688000", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"3210865422336000", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "-", 
           RowBox[{"36961506710510856516403200", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"204387137525445631247684544", " ", "l"}], "-", 
              RowBox[{"32814146188049459129823424", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"300564305494402383578080768", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"48152443086332343585112832", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"110644039459464194324619264", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"17615581210721488667385856", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"15351903937376054174810112", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"2413399684526988658868224", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"907264196815603422461952", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"139401527315723970412544", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"22426166216485932892160", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"3313064873195879792640", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"194764407687520190464", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"26953174868937408512", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"348124777426190336", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"43515597178273792", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "-", 
           RowBox[{"3324873297824317440", " ", 
            RowBox[{"(", 
             RowBox[{"28053163171573439541777718373551337575", "-", 
              RowBox[{"7039043722114290988751209947310762758", " ", "l"}], 
              "-", 
              RowBox[{"6639467179563136111668879314414478246", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"790863823860846144118486863649330752", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"374781080265479366679316359758693088", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"24578766014699112475442240362518912", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"7856672451197536222172332748426880", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"286607605932482356837427923627008", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"69646743194462680006535693966592", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"1332552872529045185883730252800", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"262293613236615721811810264064", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"2297158978038586866330255360", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"380358688643185181001031680", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"1154063156181941110210560", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"164645003129807746990080", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"88464815616393216000", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"11058101952049152000", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"24936549733682380800", " ", 
            RowBox[{"(", 
             RowBox[{"10187862218381537550988046403103986855", "-", 
              RowBox[{"2991653491888892054028499913676819426", " ", "l"}], 
              "-", 
              RowBox[{"2791643256960270985950854648484924870", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"395067707013330671153813301277207864", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"185204528173114371209254651715917596", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"14648205118419858112359538854822144", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"4638490190309059499898904185786112", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"207892913982300524818907155378176", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"50151671631257933650251345630720", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"1209379320161230190587604564992", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"236887814718897325258576290816", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"2715824875871797597865398272", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"448530470381931290431436800", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"1894748953928808578678784", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"270111544015360359923712", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"226751189787774812160", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"28343898723471851520", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "-", 
           RowBox[{"48626271980680642560", " ", 
            RowBox[{"(", 
             RowBox[{"11873023623947091879268210838914061975", "-", 
              RowBox[{"4053579579288061864619445704302037022", " ", "l"}], 
              "-", 
              RowBox[{"3737517505396938072118954271762358950", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"622907094313515887389347905126060816", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"288527797912860687833529488789229784", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"27184282513506923481776740938730400", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"8519044456743031811825623958656480", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"460948757707305956380712568073216", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"110309323091992864928760388293376", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"3268328415867621746646085365760", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"636766985795228651709087518720", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"9195697979372180904792440832", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"1514476422097018950728835072", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"8367393387180746303078400", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"1191862090656727577395200", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"1391928719065900646400", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"173991089883237580800", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"3032564056525834813440", " ", 
            RowBox[{"(", 
             RowBox[{"10777486152801241177781290174025", "-", 
              RowBox[{"69798039345922206633398320846421", " ", "l"}], "-", 
              RowBox[{"26638042256690909413238009000541", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"77651585214671370576128149890928", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"17890736174469443708556673131128", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"23089829360121394839975749640576", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"4394461736664106729737478987904", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"2662096608640615872637595058176", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"458529835040086857888210395136", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"132730110534140537616751591424", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"21322836780261635874664677376", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"2794460014683656945107206144", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"420389312542028375573135360", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"20820145481847118241988608", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"2893963191501557852012544", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"32137322362069330165760", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"4017165295258666270720", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"155853435835514880", " ", 
            RowBox[{"(", 
             RowBox[{"7037005255760547411442666323980963808463", "-", 
              RowBox[{"2781325734246143113865140253308621800744", " ", "l"}], 
              "-", 
              RowBox[{"2530204327472302476933447666097079994840", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"493703490597908828002004183968238895264", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"225631055186330690590221606327958726992", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"25108361184407724790498220101128036864", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"7777923839452651061115968049528608256", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"501869928093118510870926923264114688", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"119040188019227582506307019359539200", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"4257940243626635207563907264348160", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"824699765233377646377909660352512", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"14622890532404804864198721404928", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"2400955272017900468078176370688", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"16691843121657623598354923520", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"2375486395629498483773276160", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"3625048700064812110970880", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"453131087508101513871360", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "-", 
           RowBox[{"10520106918897254400", " ", 
            RowBox[{"(", 
             RowBox[{"239892811359056652123290883495039251167", "-", 
              RowBox[{"146155920853512916134505600290350776240", " ", "l"}], 
              "-", 
              RowBox[{"126132384076629158997314048678796434448", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"39005198570177189652438946274438530880", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"16922164581375129147332882734832026528", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"3028875530188062991046473304369332224", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"897665223069511731134718956057935872", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"94402401981646019186280973230637056", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"21655205241546720053645671528587264", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"1283420374468431187087021991657472", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"243203976172804373825030400638976", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"7314998736601417675744432619520", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"1187700026873202951493187272704", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"14502623534257452469582823424", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"2057272075396499546163904512", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"5812514656111751224885248", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"726564332013968903110656", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"25248256605353410560", " ", 
            RowBox[{"(", 
             RowBox[{"90118088933809925421321222614054422559", "-", 
              RowBox[{"63692097130715148870019011210218094384", " ", "l"}], 
              "-", 
              RowBox[{"53687582522336341988655884425421010656", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"19412710240440129761366931151663874720", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"8231498092011322532170182896953921104", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"1725393639286610463145628133013039616", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"501667219982859103662358917147405824", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"61784546626302390023443336550400000", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"13973053768584951601064822128111616", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"970164468090453505906007933845504", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"182172731927606932392980848574464", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"6430212284688880130873265225728", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"1039252784684667193571861725184", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"14951720343878488341451112448", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"2118201141957552125524312064", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"7103562867178483587481600", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"887945358397310448435200", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "-", 
           RowBox[{"31589208922144112640", " ", 
            RowBox[{"(", 
             RowBox[{"22648642587733686967294579652920087", "-", 
              RowBox[{"77433921512368117977548140145379760", " ", "l"}], "-", 
              
              RowBox[{"39803230290759392753148270619441296", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"68988958615011871492256540426538560", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"19264974153361443532208903190222112", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"17026024538333537284835142095944704", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"3637731782827685710631222691632128", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"1657824152668729513159340386287616", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"305126115124632021909130533568512", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"70495495391744058565209012305920", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"11724822307843813675986487083008", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"1273646948164698353675658067968", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"194465770539457535419925659648", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"8181139812200755036558458880", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"1141398689141683374407024640", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"10934227897655509469102080", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"1366778487206938683637760", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"1402680922519633920", " ", 
            RowBox[{"(", 
             RowBox[{"1641214464792564623932204369615579356655", "-", 
              RowBox[{"864936661452317731705164563820144999400", " ", "l"}], 
              "-", 
              RowBox[{"761594419158506768769471835081756577976", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"201999424799754421859916768684483938912", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"89381701286924114643871975898495141680", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"13677506199763585900310584267482129408", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"4121627420539910557372879101274573824", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"369772044486409188691336097492631552", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"85888823396255203828855554171371520", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"4330578164026140485089895247839232", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"827307535793407692161412625268736", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"21076158843974012830627409952768", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"3436153009629801061201049419776", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"35285009158933871535958523904", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"5011283334294611678013161472", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"11772903935519416563793920", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"1471612991939927070474240", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"53818652237727006720", " ", 
            RowBox[{"(", 
             RowBox[{"2930540230890074594286557529954755065", "-", 
              RowBox[{"4132950741867470257522236550494674488", " ", "l"}], 
              "-", 
              RowBox[{"2973615272840953269036756575250148488", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"2198538445791509316988399295745343840", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"804485967024273858412964281693404080", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"338325344734740906086873164306294272", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"87442330278383923950261788430533120", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"21001116398635638844610039548067840", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"4367505901614000400057955523686400", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"575946804703575935325595910471680", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"102678634290092220013140796178432", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"6750351809402240287871588106240", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"1063737803672134053042921144320", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"28215847551695539796380221440", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"3969353540495299517003857920", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"24592729613053895848755200", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"3074091201631736981094400", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "-", 
           RowBox[{"116890076876636160", " ", 
            RowBox[{"(", 
             RowBox[{"14892073984845134772031246070191640078659", "-", 
              RowBox[{"6798284109358834450505709548337141802528", " ", "l"}], 
              "-", 
              RowBox[{"6091056387328197750670982464749184139360", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"1386615456740949061758286726803766536064", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"624193236144629925040760003136236345792", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"81581923392183590080090317293454044160", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"24946446357025015978179480870612476928", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"1903325986718643921425619002022395904", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"447016187729895980860305226717716480", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"19065606790788048482069188206919680", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"3668746167740830617336481309261824", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"78465096340590488282979090038784", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"12840106812722316546803094257664", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"109469008559338398461020078080", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"15563795014785165595131248640", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"29853911762413674005790720", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"3731738970301709250723840", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"21059472614762741760", " ", 
            RowBox[{"(", 
             RowBox[{"329153854760024318599833197127812135", "-", 
              RowBox[{"770378986622233531354964377817264360", " ", "l"}], "-", 
              RowBox[{"465090166122495360092707946291002296", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"567617367152507420753856007507523168", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"179057421567532223053777409913739568", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"118358933958818015041176415826025472", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"27441791274604634602303215356687360", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"9845424520217170418039932932653056", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"1905780413222464863626097734336512", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"359884839288598474716169663676416", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"61542114417611242683971661201408", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"5610211173292515384578629697536", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"867213404251704303324259942400", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"31175901051037997033410527232", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"4363368605159515883963416576", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"36132617995507762609520640", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"4516577249438470326190080", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "-", 
           RowBox[{"3587910149181800448", " ", 
            RowBox[{"(", 
             RowBox[{"125619484704423608722811293081322314395", "-", 
              RowBox[{"145547808014247107554447931819602105568", " ", "l"}], 
              "-", 
              RowBox[{"110546770953505971172171404873431140288", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"66857520667235680503361292138932096320", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"25693827851508770806063051965136342560", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"8930235299451852173314898465131349760", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"2397724409877824119115436517005712640", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"482128307832233804171932144675102720", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"102953374780414884645942749303203840", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"11501493260425651105196017270292480", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"2083528344315160331218317074595840", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"117130221890141138814997741568000", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"18599304372835593011733459435520", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"424602139521434646372165877760", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"59857017769604381253230919680", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"320172293383084434259968000", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"40021536672885554282496000", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"2391940099454533632", " ", 
            RowBox[{"(", 
             RowBox[{"409488523468214794482025618187809183629", "-", 
              RowBox[{"397621067117733357144166710365757903480", " ", "l"}], 
              "-", 
              RowBox[{"315024727110904713927400561826551795560", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"158732860463992096239575775486436750880", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"63443536623889724438516550565174481680", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"18476557744737313206134173953368862720", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"5118461707187468201929692693772963840", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"869581668470806937814693182816419840", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"189858852459655917931405948232663040", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"18061390867523013723300529951948800", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"3316987372311404585737680186163200", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"159759920870700502095739961671680", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"25537888803679215252698309754880", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"501365897428561997438176460800", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"70808788530788823103596134400", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"325964440745156326457344000", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"40745555093144540807168000", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "-", 
           RowBox[{"1754956051230228480", " ", 
            RowBox[{"(", 
             RowBox[{"22877526767238287785527829907817956945", "-", 
              RowBox[{"40503284541720041303655139218689947040", " ", "l"}], 
              "-", 
              RowBox[{"27104982618090616702988645664233056224", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"25185613350582031964257568657495725952", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"8651077883056520072978188435898425792", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"4492109221504087717826849329599876096", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"1107120005227774593405172397648069632", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"321855056957096749871046225702387712", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"64823108640684319566740372377755648", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"10170820011330086354750967851515904", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"1779239657579542694714588291399680", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"137320968334376644131236842831872", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"21448427954098609989916382199808", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"661548931589033198462275944448", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"92844105659556796938074456064", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"665153826979178279757414400", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"83144228372397284969676800", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "-", 
           RowBox[{"498320854053027840", " ", 
            RowBox[{"(", 
             RowBox[{"3347830379857313939578651741880029347303", "-", 
              RowBox[{"2760966656717155637020469150794108464768", " ", "l"}], 
              "-", 
              RowBox[{"2263019423640758516373482737121756062464", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"961911742292973846631751200550129221376", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"397040135419634970681557711604780106624", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"97798769444536111447699945918025926656", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"27810654055425901687819572749706680320", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"4015924201204679423064029730910830592", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"893547563926381204267499292869345280", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"72591367905991057138082530723627008", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"13490407100046379562907125948350464", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"556723713599706136421914782990336", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"89514409536974960559560225456128", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"1507615141180354243748782145536", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"213271418931711710875141275648", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"840869066192701007016755200", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"105108633274087625877094400", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"13", ",", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "dt", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}]}], ")"}]}], 
            RowBox[{"6", " ", 
             SqrtBox["6"]}]]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"637574694832879159102872434704789235409133963837440000", " ", 
         SqrtBox["6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], "26"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "dt"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "dt", " ", "l"}]}], ")"}],
           "14"], " ", 
         RowBox[{"(", 
          RowBox[{"8232068101975313908299751328302294200483840000000000", "+", 
           RowBox[{"5697378476500560604611320217600000", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "76115699930429557589"}], "+", 
              RowBox[{"1369122279993783483", " ", "l"}], "+", 
              RowBox[{"1369122279993783483", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{"31652102647225336692285112320000", " ", 
            RowBox[{"(", 
             RowBox[{"343917474887480455485497", "-", 
              RowBox[{"12771812052668942524338", " ", "l"}], "-", 
              RowBox[{"12708884098465064661750", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"125855908407755725176", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"62927954203877862588", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "+", 
           RowBox[{"7623410791067259368625930240", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "22726277747493496120108504481"}], "+", 
              RowBox[{"1308475810940732233813772421", " ", "l"}], "+", 
              RowBox[{"1295181134051565862397869809", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"26560354257548524192803336", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"13207678326813715498896948", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"86998562352655917005664", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"28999520784218639001888", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}], "+", 
           RowBox[{"317642116294469140359413760", " ", 
            RowBox[{"(", 
             RowBox[{"6178144381035801939567994698439", "-", 
              RowBox[{"490880304839079255346082691036", " ", "l"}], "-", 
              RowBox[{"483157639792606783558262105316", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"15410586978209600340481524144", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"7618475298889780327274450808", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"104070957712676725747713984", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"34505534995313765562805440", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"158386493352979731227904", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"39596623338244932806976", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "+", 
           RowBox[{"28027245555394335914065920", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "600629878796995408446719850846902"}], "+", 
              RowBox[{"61833183598092260427320155898209", " ", "l"}], "+", 
              RowBox[{"60492654573100276179212104701817", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"2671718661379262776063687119888", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"1312532823293208465925991353512", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"27930323152363725308517774144", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"9207672910717840261378711488", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"87718465244733580585316352", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"21826119220598755027388928", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"68998060389760079293440", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"13799612077952015858688", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "+", 
           RowBox[{"30642032312748909527040", " ", 
            RowBox[{"(", 
             RowBox[{"3707760082403261529305158217231070347", "-", 
              RowBox[{"475553807616039714946125359376956964", " ", "l"}], "-", 
              RowBox[{"462216501476504234722066062060534924", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"26546548432047914607095044891548336", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"12953581241404287420724467083092632", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"382325574706513439816659797871488", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"125267016135675615471705470524800", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"1860519093086235550588651086336", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"460592128535046593398755928704", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"3022836256266779172511042560", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"602307016511938841408689152", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"1232855313500178051010560", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"205475885583363008501760", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "+", 
           RowBox[{"10214010770916303175680", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "60575622493968729546373605832442286874"}], "+", 
              RowBox[{"9427527689662641937604402264501991405", " ", "l"}], 
              "+", 
              RowBox[{"9098691286119974547255339713355662321", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"653587776630709290928049881872535320", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"316601837807042932520967546843581404", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"12173030137588252202653748284285344", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"3962083089754050101750530267968224", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"81689819556075335434944354748416", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"20113195398044819613051573861504", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"205854529051471143011752039680", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"40852509113903662359759027456", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"173584080994639450989496320", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"28858309908018431629777920", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"33401657425297016217600", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"4771665346471002316800", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "+", 
           RowBox[{"1915127019546806845440", " ", 
            RowBox[{"(", 
             RowBox[{"1444608010753546941570619873026998252367", "-", 
              RowBox[{"267767818244694177417006064577136448600", " ", "l"}], 
              "-", 
              RowBox[{"256456749994150118925386373416431580008", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"22447367978964467443988621426689796192", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"10787899401094034249140002513549714416", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"519761853843745226412753698643963520", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"167963992946518467034389859202309248", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"4515336721918235264579743863340544", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"1105216858621198591851548029800320", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"15707125940664171346594229821440", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"3103686625030526228725460803584", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"20563372745873532580222992384", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"3409482275116595830902718464", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"8188708964468191617024000", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"1168393663282757935104000", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"568761227936346931200", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"71095153492043366400", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"8618071587960630804480", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1193112177836546931462294755303802045092"}], "+", 
              
              RowBox[{"259837070045732583807817660590026160495", " ", "l"}], 
              "+", 
              RowBox[{"246793339132794556139502165474408113087", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"25843377778864250956993639207450441440", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"12313454408898599818489203381352742448", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"724356696777036750999389006422690176", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"232265732985516310696259248647849088", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"7831574791841993018004215849889792", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"1904759873773194924164823823400448", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"35305182517931650743363107804160", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"6943750381061593132667724293120", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"63871402022881720016632135680", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"10559546631262827551353118720", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"39527959437096259405086720", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"5632633922252125396008960", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"5686689795549954048000", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"710660870541692928000", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"61889612488704000", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"6876623609856000", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "+", 
           RowBox[{"5132369217516650361991987200", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"148554930952597536223556886368", " ", "l"}], "+", 
              RowBox[{"22072495689518051444628688224", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"220541595943664306738149352448", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"32710846196839436492917346816", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"83454106011572726379865423872", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"12315734493998088962785034240", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"12246107014459145186823766016", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"1789274646293750016879329280", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"802278305230069937771380736", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"115185125512341263132655616", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"23907443463796895866945536", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"3333729891698570227089408", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"296296835389124438392832", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"39407805894071823630336", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"1165276722111105204224", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"143879179775412011008", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"628380172403343360", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"69820019155927040", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "-", 
           RowBox[{"119695438721675427840", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "267628916272312804170821240508993420051081"}], 
              "+", 
              RowBox[{"67798247122822257503757704238036891953388", " ", "l"}],
               "+", 
              RowBox[{"63809332892480480124859034280376310217668", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"7889124548080309691598555025956126577488", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"3723672505050954743470499579397472555816", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"262635583713727507229493868972930322688", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"83503309794781871913043904128574332160", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"3441135832871676067991015616177650688", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"831166581600503098924476521994001152", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"19328150882259863872476670147430400", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"3782276087113717083840914611107840", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"45364780274814012204615229562880", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"7476586098121213623708501626880", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"38836015284377894406650265600", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"5526273059440930515168460800", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"8690760782791613684121600", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"1085789576687253103411200", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"196066292364214272000", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"21785143596023808000", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "+", 
           RowBox[{"359086316165026283520", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "234292593426613347319125122985969462583141"}], 
              "+", 
              RowBox[{"68536207429979069577106027687672778892069", " ", "l"}],
               "+", 
              RowBox[{"63858860299434214694642358365619828389153", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"9232797155436240362248963744594699015208", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"4313077372327369569782504798404379480420", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"360012801956547129010688695131236720032", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"113406334279208059155740329410827253728", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"5609147810831362946086093356036319232", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"1344640278071279740584452360232296192", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"38225095680267103665360935618468352", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"7439253041585199507062570303773184", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"111912035545322313714710446141440", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"18382117938194319897556855728128", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"124428717003014969838146617344", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"17679131252103235827842875392", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"38553760990492635974860800", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"4815383661000939722342400", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"1354045697872861593600", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"150449521985873510400", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "-", 
           RowBox[{"67328684280942428160", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2775760982391885173015371640536529447208087"}], 
              "+", 
              RowBox[{
              "932698870703655047408247855148325758878216", " ", "l"}], "+", 
              RowBox[{"859433437566150500485158250063764082061176", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"144316369095759244150314033576631417654176", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"66652223961503197727922482496238473791376", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"6522557787884769364996762513126690571904", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"2033780917257627121347850361484437950592", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"119175937887297245435164607816938194432", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"28334042826808672963712804298466001280", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"966957140536265627794554577078370304", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"187063915798992276278948782934769664", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"3438930853108953690420740688052224", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"562795147857030065989620678983680", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"4774802145025867240822787801088", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"677305262104196599192259395584", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"1923307675088825949880320000", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"240148245727653516804096000", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"93604820629315387392000", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"10400535625479487488000", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "-", 
           RowBox[{"15352355536162038743040", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "231440199900455817812155662681293175"}], "+", 
              RowBox[{"1536423880451459238742506159995514688", " ", "l"}], 
              "+", 
              RowBox[{"563886185469438677473449583446060352", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"1741638156810928576357896535415981056", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"380728491838892391315628525455278592", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"537104604313934519904284181234253824", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"96420113610249226043532355044245504", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"66080489452083785607451369824452608", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"10721442672824729236112488356806656", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"3685711839592582969126461399629824", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"559176930917044817135386104954880", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"94395175129677676710274827026432", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"13513092017865850327673950175232", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"1012195419741616158664061616128", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"135921426413065033045847834624", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"3463760770792903587787702272", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"428340762017501714300534784", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"1633882705274553237504000", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"181542522808283693056000", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "+", 
           RowBox[{"10234903690774692495360", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8408714140824058009443915061657814753"}], "+", 
              RowBox[{"29585902010302884687928343205067679880", " ", "l"}], 
              "+", 
              RowBox[{"14756131205653610647528982444530433608", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"27065276976902159813529892439929986176", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"7248636928660544553653040786900476480", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"6983717296193128600419513630297729024", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"1421985962649373540059245511834793984", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"731819956729791655932825401050300416", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"128057193293193592183292547175751680", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"35120414287490932907408224017186816", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"5561064808602573582072948174356480", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"778841062365212311250676343635968", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"113903608701157091745893426659328", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"7263795793595069398354600394752", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"983329509234301792129610940416", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"21701582872467897528853987328", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"2687286120245321237807497216", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"8968848992882101164441600", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"996538776986900129382400", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "+", 
           RowBox[{"3740482460052357120", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "94002874389418770359988807210510486342993901"}], 
              "+", 
              RowBox[{
              "36155957637843323050961953620679945147345266", " ", "l"}], "+", 
              RowBox[{"32905649218018601552366020917155105917198530", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"6387564882555842019904825808111697860313696", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"2912946493560958958205727583514645536820912", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"331993696654246441557940992324159735456000", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"102356266403559509650514380789024736402688", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"7040012358217854801586232696646758059008", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"1658607056507778122162405208810766775040", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"67072736932166772873133651303851835392", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"12890912788646244241449499736030527488", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"284367242651454706119131302090113024", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"46352302553277492447300848406822912", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"480186286309587857139129850527744", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"67993411432903081939479237230592", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"241782380257570146589668802560", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"30179418076524625557423390720", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"15310396119403329277132800", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"1701155124378147697459200", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "-", 
           RowBox[{"3411634563591564165120", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "271646673778261775264571967369305962181"}], "+", 
              RowBox[{"657195199343713334601625384313454956000", " ", "l"}], 
              "+", 
              RowBox[{"386717998727351848312139155791324812768", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"500713986629017402222059475525216299008", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"152456651352973903531850808303926845440", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"110006612765625840471129316169990412288", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"24475598171848597792320896093140387840", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"9929606519197765240086177291614093312", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"1839930032062720089410054542820065280", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"413236620087900642951211586130280448", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"67704319089585581354359969824112640", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"7979569267608059130959439559917568", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"1187847939627086878896963314515968", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"64979515630144192491601858134016", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"8857376708675005069743439740928", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"169885412668531837219733766144", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"21061249879286127793451040768", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"61562366216594773770240000", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"6840262912954974863360000", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "+", 
           RowBox[{"12624128302676705280", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "59672287284911436331002370592327826520535337"}], 
              "+", 
              RowBox[{
              "29940785961267454918348725400360931201455040", " ", "l"}], "+", 
              RowBox[{"26453779063188538929950047673400880259155904", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"6815949042781247489465909594816325771505664", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"3016118030881050042081820522781693542517760", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"461006239410218933603582930334906068097024", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"138399989834515856552328842620920990570496", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"12887027267084088230862724343296405463040", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"2972295437592691073814787582709216950272", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"164542051988531519394144641521455464448", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"31147523211674781043866499227185577984", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"954573224239518722357283701296988160", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"154175353547535960891270945699790848", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"2265043939648267799128844676366336", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"319428387966191492588086889545728", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"1659001090694372010526179852288", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"206921393559087900314761691136", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"160144509779506235650867200", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"17793834419945137294540800", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "-", 
           RowBox[{"1402680922519633920", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "399247270895996723637325564734140508172060479"}], 
              "+", 
              RowBox[{
              "175433851934793582404412239464181691219704576", " ", "l"}], 
              "+", 
              RowBox[{"157458983676790696771704977080270290016013312", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"35234490595234623502704698630080623393633792", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"15842197961585309095217003683137989604437760", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"2093583001623284623185251205031608540911616", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"637416164830124943794353275558310673553408", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"51121684028647172155588797400257445552128", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"11923556737236200029753624810178459351040", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"566030950102869221372976068037618696192", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"108005952854597625128281533768142946304", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"2821661387411900864805029202502877184", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"457928557811477759813967699920289792", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"5687026121002796282120244490665984", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"803713810944409164122515688128512", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"3486144792707367686518163374080", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"434985580532949576937384181760", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"276183019578135486136320000", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"30687002175348387348480000", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "-", 
           RowBox[{"15148953963212046336", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "56256648937713457178580754308655587320349927"}], 
              "+", 
              RowBox[{
              "32263191441583717713418676441460722728607904", " ", "l"}], "+", 
              RowBox[{"27998247173948363196824460226252364607754144", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"8310287062653942021284995757086304892817920", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"3611373609400103708369105138878171081652480", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"637930240010246430905922264083929404395520", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"188502881126071844905545427059353133383680", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"20328452873177504807348796109862588866560", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"4630201384876349305042890280759411660800", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"297581712019764759766149831621440962560", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"55834817524170199554116407304882749440", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"1993709166518100928443578893436190720", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"320304246425329198683381816471060480", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"5512845971250423358849991961477120", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"775646030071117584191723415797760", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"4758867402754419483805388636160", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"593301953758662130428039659520", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"549342912578931193282560000", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"61038101397659021475840000", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "-", 
           RowBox[{"387494296111634448384", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "538784458676018655425786354323796767703097"}], 
              "+", 
              RowBox[{
              "552386347834475234495080873667239439246400", " ", "l"}], "+", 
              RowBox[{"429901476533106827332176218472690485964288", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"234527759036584089104490473865199909613184", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"91571289078611927314889224738703122866752", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"29684490123061751998857032541234555691520", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"8007764141099498240002669070121531169280", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"1569791570100724888552988795232432527360", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"333361178628295825853058931468934243840", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"38568901290614594604998184826000834560", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"6895906558224585919022290498925035520", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"440561231184787759479949791175639040", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"68811072512944732021732928665681920", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"2118941073186959953668848557752320", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"294546471793208508919421295656960", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"3260622319961864535201986641920", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"405617788739241571655079690240", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"691765149173468910059520000", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"76862794352607656673280000", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "+", 
           RowBox[{"189535253532864675840", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "31611855885983631738420861793783718366331"}], "+", 
              RowBox[{"58127364186517051885557815666131549464064", " ", "l"}],
               "+", 
              RowBox[{"38024380960693246213170850038852856979968", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"37631767383215981658720555644665902686208", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"12530675012609022058524149339177915827200", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"7125731595863607248241345128962175342592", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"1693857795041137310723513190055843682304", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"558606717306810334902869741235193569280", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"108269654434083278665650592706935011328", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"20276921093915181267645082713640402944", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"3416007875346088681691600300997345280", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"342332435522287492619686854118080512", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"51725039763542846637392840387198976", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"2440559666439347383308042169745408", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"334653345904702790037651046006784", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"5591160670584955991793120313344", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"693861749137722242256095674368", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"1776471065434325900486246400", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"197385673937147322276249600", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "+", 
           RowBox[{"32291191342636204032", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12525165073487889261165338329989190722067911"}], 
              "+", 
              RowBox[{
              "10976890184099734794629113082340930905215200", " ", "l"}], "+", 
              RowBox[{"8847217556320776892650074621879430080943840", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"4099521387522911908936720459176949680194560", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"1655766797972454781279574281859744234396160", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"457303840595532394873785659107113945845760", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"126905103520808263498705736088653453660160", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"21314480415595879721224719996474475069440", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"4624224986195828730018661681621142384640", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"460984454676213613299475756415527813120", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"83624698239210254684652264391466680320", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"4624764675753952207002667473284628480", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"728398522488097569097957958989905920", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"19475597416569003235067927608688640", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"2716824420993328845568854007480320", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"26139687474139060109729417134080", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"3253820262186390936370292981760", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"4814354852114674357370880000", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"534928316901630484152320000", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "-", 
           RowBox[{"63178417844288225280", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "417628916645465407839810507906939499172143"}], 
              "+", 
              RowBox[{
              "614840875251481135000784123889137295941760", " ", "l"}], "+", 
              RowBox[{"433318039593279345571723877263661492805504", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"342864857053878472508449462224417544505856", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"122011018371596913854996563981625047236864", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"56445768627506243984262407272799599282176", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"14125887649381054190203258431865801246720", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"3866098876313940606799181466751590703104", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"777027927228238765715569242415187748864", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"122917271218955088123886636218734084096", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"21193039148321482483723390148718624768", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"1819447334313029558227495226575945728", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"278423954677883978301878259081543680", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"11374034154384708254662600584855552", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"1567686184624184093134643030654976", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"22841514588494812684538697744384", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"2837176583677552273400474370048", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"6357437606223286647128064000", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"706381956247031849680896000", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "-", 
           RowBox[{"10763730447545401344", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "58623379114696359572062718299023884782335411"}], 
              "+", 
              RowBox[{
              "44342389587774387628144113305055838976673984", " ", "l"}], "+", 
              RowBox[{"36786291371613458873464381242386555069878464", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"14612155656992267185039425860721025511342080", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"6071337562557767665492362853029910908549120", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"1438907396751738003822374810134358399078400", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"409027862066796956882474966964193886720000", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"59139164102613325515827631362088387624960", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"13069239780027222692592176979869950709760", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"1125302059191937902941708179935117967360", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"206736510812947036666517206101102428160", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"9899657835385081071081637109815050240", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"1570750013802080192398803494570557440", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"36401899762648411049078368732446720", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"5094092315888019405773079324917760", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"42441045641356366811397126881280", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"5286014537007446227590221660160", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"6746882880741043706265600000", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"749653653415671522918400000", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "+", 
           RowBox[{"50542734275430580224", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1679896560239117302927712538303287776893825"}], 
              "+", 
              RowBox[{
              "2042982435242006810092081799730763538123388", " ", "l"}], "+", 
              
              RowBox[{"1522332025092017494745244554857303775138652", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"990727156523113597511052647797659202838592", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"371197632359196681858855377365582018472736", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"142698157929419495664237152942258612974080", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"37213953085814178484023565183699149806080", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"8575843563933622430743871149427291289600", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"1775987313689288220515227613407559032320", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"239490768849756508288499775956456079360", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"42108444772866016453806445858635939840", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"3113236954488160294090530080894484480", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"481648858516213698422927506085642240", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"17074984408402418243670626134917120", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"2364098881558097945185401710837760", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"30040700390933213296445683138560", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"3734373954066601851876613816320", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"7310680517664638886739968000", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"812297835296070987415552000", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "+", 
           RowBox[{"2391940099454533632", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "336854290041384216310549922789866863678226137"}], 
              "+", 
              RowBox[{
              "221375742576184252736893996307231249020068984", " ", "l"}], 
              "+", 
              RowBox[{"188166749670494899737045763995436746868716984", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"64478934894961709139127040181685497076469120", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"27444354565901766424745414445111122063718080", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"5607791708236680778932779187865528830545920", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"1627443021158422191030587711077571587686400", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"203118193494199077009511737817552486522880", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"45614697099977569661125777335090611517440", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"3394782922038746077440473949815209328640", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"630676929945798334845358215254120202240", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"26116131918054885426284109334079078400", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"4171108044923860581348996109526630400", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"83511821297096349106525581481082880", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"11719877803117742453738339083223040", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"84101040372089022360341257912320", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"10480184733632769257498518487040", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"11451286898244189721460736000", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"1272365210916021080162304000", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"14", ",", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "dt", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}]}], ")"}]}], 
            RowBox[{"6", " ", 
             SqrtBox["6"]}]]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
        "59493369924245620094207232627173293134497108433599201280000", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], "28"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "dt"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "dt", " ", "l"}]}], ")"}],
           "15"], " ", 
         RowBox[{"(", 
          RowBox[{
          "214156702868347659636824144155695630139307065344000000000", "+", 
           RowBox[{"12883504738424623697449996853339750400000", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "942311794558747181"}], "+", 
              RowBox[{"15298323241737207", " ", "l"}], "+", 
              RowBox[{"15298323241737207", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{"102806029398187893576542044815360000", " ", 
            RowBox[{"(", 
             RowBox[{"3200908663081604591817214", "-", 
              RowBox[{"107031905610565512875691", " ", "l"}], "-", 
              RowBox[{"106551189108781303942065", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"961433003568417867252", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"480716501784208933626", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "+", 
           RowBox[{"82819035498003136608385105920000", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "68542964142742790439724799126"}], "+", 
              RowBox[{"3544234905533991144071673065", " ", "l"}], "+", 
              RowBox[{"3511483544227038609244945157", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"65436755761680085136999352", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"32553460750277581277358516", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"197900556674953549369392", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"65966852224984516456464", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}], "+", 
           RowBox[{"12320187098876499660751503360", " ", 
            RowBox[{"(", 
             RowBox[{"5679896450051776953590346659522347", "-", 
              RowBox[{"404176385066426260405186738532094", " ", "l"}], "-", 
              RowBox[{"398407443429903971756126100518178", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"11513973593145027362815600697592", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"5697238251276359542499561581212", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"71626421887767008493227758656", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"23755753183225739169977982144", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"102617810882797423798232064", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"25654452720699355949558016", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "+", 
           RowBox[{"342227419413236101687541760", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1917368682737628291089564552228293394"}], "+", 
              RowBox[{"176247382070981315848612101469676185", " ", "l"}], "+", 
              RowBox[{"172789816505196596103411484166056369", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"6892994538374184860155204076067696", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"3391204680911147726837092097191560", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"66214230569214066787154607599136", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"21843374083191723735275020814304", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"195280526590834024979924014848", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"48596390015216901280762752192", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"149161088327736642812167680", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"29832217665547328562433536", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "+", 
           RowBox[{"748310683848183895818240", " ", 
            RowBox[{"(", 
             RowBox[{"6500672075104253823053960529957779904915", "-", 
              RowBox[{"742032846615735608702003179556152752482", " ", "l"}], 
              "-", 
              RowBox[{"723254578298876647818191962892025458678", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"37391281177761053057423192909232679256", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"18283066046163850616484656591348073324", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"493510688065904021821188161167678080", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"161874417143962093102790276240714368", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"2249301207198964063775784478444032", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"557011897754805340663421337138816", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"3539559643541339733340199393280", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"705202208959157492991717623808", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"1478028954060247459812139008", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"246338159010041243302023168", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "+", 
           RowBox[{"9540961219064344671682560", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3066226288660414121993921160391367532405"}], "+", 
              
              RowBox[{"423179168166383176908022573244672189242", " ", "l"}], 
              "+", 
              RowBox[{"409900897207842620769677195517274893474", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"26405792643593870915874407228582184400", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"12826730758928966102906348130664528120", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"449418712142142325824743682498219552", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"146510422806360941528235187972976224", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"2816738499898300340402823600532992", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"693884812030771773853928929365120", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"6855711656397984980277124293120", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"1360314646895217750774820053504", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"5902672887436635718797791232", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"980998167264251500341061632", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"1283375680855901288570880", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"183339382979414469795840", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "+", 
           RowBox[{"795080101588695389306880", " ", 
            RowBox[{"(", 
             RowBox[{"182759754800512277700429477578186739983295", "-", 
              RowBox[{"29922770709060118102216868180852475813412", " ", "l"}],
               "-", 
              RowBox[{"28789480663181313972763254977576474327548", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"2250626522120517026795344249161254375120", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"1085525988065113651536309108603348204200", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"47474362949678954217880140193501979776", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"15374954908879654893595435338326197120", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"384021821259133447955884301308802048", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"94071105475978397506830678700040960", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"1286417941496580763243737376896000", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"254136543008014308765048495209472", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"1714569064953145988927941398528", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"284094175632154601192904357888", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"769277531930098263935385600", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"109709798785228084993228800", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"74796596200095370444800", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"9349574525011921305600", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"35077063305383620116480", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "17213875601850193228552030349015209873495630"}], 
              "+", 
              RowBox[{
              "3297083801032777255753490364198665602800773", " ", "l"}], "+", 
              
              RowBox[{"3149221941429932510628508929787219247875189", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"293211252140591063527195068870312762436448", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"140343340262830563108338573924600566019152", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"7461938974427193590352643043037524456512", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"2399501835198543929343499398401670919616", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"74876015471115498199965122495067310592", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"18231344726281770255054368187615718016", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"324012627347185187172131536146599936", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"63709904289309829499275195338256384", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"594898891193069761094990082686976", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"98253170169833113482700200222720", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"413545467919714206024597798912", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"58870293522323852023964860416", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"83041077260510219737497600", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"10373191393695455630131200", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"2450563718231236608000", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"272284857581248512000", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "+", 
           RowBox[{"26307797479037715087360", " ", 
            RowBox[{"(", 
             RowBox[{"80528127994287482257460500069703454602676093", "-", 
              RowBox[{
              "17855838922557064259904875410842060766963486", " ", "l"}], "-", 
              RowBox[{"16921018764252272414521051427596485237090906", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"1850832048347926487287162522611923822720136", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"878566045934408636245366079553618195744452", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"55742766753074822191566502899834415878912", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"17787770463529209726333089510959003019008", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"675462049893155239862385739404703872000", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"163397784969480667941613167105777907968", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"3629299476498516919594430999825942528", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"710024603420097394097666767367796736", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"8615927364586695226985528917942272", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"1418075780109672015886021561995264", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"8258126188684147255634738282496", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"1173302114217211058777902153728", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"2571368411306334603796807680", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"320976697736763227914076160", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"156828860357508218880000", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"17424401703319683072000", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"324386934423552000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"32438693442355200", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "-", 
           RowBox[{"357212897539158865194642309120", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"124614456804660556097539729535520", " ", "l"}], "-", 
              RowBox[{"17231553126787982342677486838432", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"186486203671425560482500515168000", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"25749182573624438180179262549888", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"72195025874557175348504408219648", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"9927075279910794234055998545920", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"11083720605138816022354449793024", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"1511824502141309503754829201408", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"786974076227871617455885385728", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"105870818947801488221649502208", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"26957220167734906766651031552", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"3546096272800284185209077760", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"427432725358422929375756288", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"54269923402309689533267968", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"2696010956490827181850624", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"324037923647116084772864", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"4572589203054869348352", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"506540661990047612928", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"481517373489152000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"48151737348915200", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "-", 
           RowBox[{"2192316456586476257280", " ", 
            RowBox[{"(", 
             RowBox[{"2881412863410141292438295873112468714456739583", "-", 
              RowBox[{
              "733823299194843467543910218582301886167704418", " ", "l"}], 
              "-", 
              RowBox[{"689452016725436741435211591349414917948202138", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"87700452439613233207250998176170067761202160", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"41256148393391782419475164322255182371927272", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"3081581838267888603020430281761143963509984", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"975181962577704804484036989456005212183456", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"44234269043287618221602974972700986541056", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"10625282810117059150735708906553961681664", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"287295040853911345978565635898804880384", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"55899902050094996984243313316961723392", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"847681687905511425532364837912666112", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"138998557090390717970014614126112768", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"1051521115506041694544091018969088", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"149087242813334292563122427510784", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"451829891310314962905453035520", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"56357569295410628195174154240", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"42763822471027509755904000", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"4750956475049287286784000", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"182954231014883328000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"18295423101488332800", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"548079114146619064320", " ", 
            RowBox[{"(", 
             RowBox[{"29334753449531672453559775887169832668449614113", "-", 
              RowBox[{
              "8530226974296999281346066348543484603020118524", " ", "l"}], 
              "-", 
              RowBox[{"7939378766774579419021717368292543720621358340", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"1165671430198953982970619013938646199952007536", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"542974448728923815060006562377032171795662456", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"47271406825699812758546415988396277283640704", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"14823983044609821099351780308784609290464896", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"792452283421204243610725062597836101401600", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"188897959712505230187856390770046886880000", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"6103229785534732001270121226999921465344", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"1180537232724836696500452348617109571584", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"21789812024995452979772208756455301120", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"3558634560519336977319741753562288128", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"33627100588002004083426990305968128", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"4757050746234000675807185094180864", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"18717214939780675609602331508736", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"2332719732919472951178465902592", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"2446543067262658594681651200", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"271786642270890039233740800", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"16255678057833037824000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"1625567805783303782400", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "-", 
           RowBox[{"411059335609964298240", " ", 
            RowBox[{"(", 
             RowBox[{"85190717219018172077088686851355564237115073841", "-", 
              RowBox[{
              "28164656266179699770322271015722391192219295310", " ", "l"}], 
              "-", 
              RowBox[{
              "25943857419700267752874138103090937321463114110", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"4372613000045264992347031587775113295576861152", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"2014845397600410392359116827829321328212435216", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"202958738861446362997321026136962176016339264", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"63016786346510461292297010383642226470730432", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"3930875140489246958688742792597596242505216", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"929212430406793141403870150257903636204416", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"35393979998179105596107243795432523128832", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"6802447980545218669610222579779072991232", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"150003725746748440110102061380692508672", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"24391622232262725467136326105165316096", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"280395374589130042986315038106845184", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"39570241864390908550382794231775232", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"194346781380586019262429835296768", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"24200033186144260131797145747456", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"32932800697996896979617054720", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"3658242341999445828257710080", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"302442807083667554304000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"30244280708366755430400", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"1105369598603666789498880", " ", 
            RowBox[{"(", 
             RowBox[{"201112937741801372253063881637802641557", "-", 
              RowBox[{"1365288237743352954053578468269310028272", " ", "l"}], 
              "-", 
              RowBox[{"483521018557096573010390130902580500976", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"1572674495682722089915664446534648270848", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"327551940753787297519158728670804041728", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"499994559293147816686943228802273128448", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"85016362443256323046614455701676560384", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"64854247963527060433996923816929787904", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"9947538351310736176661789745888067584", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"3951065948847746027281702893899481088", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"567348456618266106487556937252601856", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"117231522209846159161210609330028544", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"15958809084604065030225283195600896", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"1620552987642077096508753442766848", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"208963856988744295740267999264768", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"8956811077326991800648897396736", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"1081688755623279500946286051328", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"13373832178209092643273572352", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"1482039286924792323981180928", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"1244863013542516752384000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"124486301354251675238400", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"9497990625038914635694080", " ", 
            RowBox[{"(", 
             RowBox[{"7390631212218386893662224003543644855131", "-", 
              RowBox[{"18414411299527278380324019390338572782483", " ", "l"}],
               "-", 
              RowBox[{"10584381734495343869231956210671998843897", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"14439045506976615353478402749166733876020", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"4254857160894521758094060381936559431578", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"3314753232522327235278376212468759321600", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"709674997412334129686061621109689752576", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"319964818826907554243339035625519345664", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"56886850443358570718775443288288795648", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"14763083372818425712250789658251624448", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"2320287831859833800999647631255928832", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"335406662192426700128863675486830592", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"48034739529313692967614512951459840", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"3576554051044611447326059274436608", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"472395478351738652884416927367168", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"15335332522220329359405224034304", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"1866304735356369876897323024384", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"17855580978286422811289321472", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"1979832432353440103932100608", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"1301371477384627224576000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"130137147738462722457600", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "-", 
           RowBox[{"184228266433944464916480", " ", 
            RowBox[{"(", 
             RowBox[{"32095409906524598226825203929001436902227", "-", 
              RowBox[{
              "115866953801482826697448171156334167380112", " ", "l"}], "-", 
              RowBox[{"56218834328893893508823390371997103742256", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"108427668985971466503680483602765080678080", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"27942303220154862037565375960193603726176", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"29043369548556412933672713561875684739072", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"5654596683071579291650769811262646163456", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"3231919172407615251479624322936941903872", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"539232308313621723739814638953187917824", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"170689079338293415957145310532810571776", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"25774419686997192374191672388027940864", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"4419222501385609286624431614220828672", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"618533178893676869223644585124691968", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"53544518549587388391145974049800192", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"6994582515052735155090033523818496", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"260298022825043657306285545619456", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"31565107448859100166491369111552", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"342949158555175800471489085440", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"38016026434557004864458588160", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"28242829619745848819712000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"2824282961974584881971200", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"34254944634163691520", " ", 
            RowBox[{"(", 
             RowBox[{"1907318666490048342417788043638666926931538174033", "-", 
              RowBox[{
              "714842326018169109640351096357325946488088564892", " ", "l"}], 
              "-", 
              RowBox[{"650977517690592457045156057186351710364622531188", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"125471871092802909823875263379171238010940829776", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "57129095102646854115680863857794433485228117544", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"6623454105224179764336612556228420698478488576", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"2034159843260252040212522792846202816762528768", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"146988857403585511708026647230054376796930048", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"34429973389521855703298443252759712709709824", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"1530791086576028380741465993180490505486336", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"292156622137844575000260150041906046468096", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"7593195259295794459438480952956369895424", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"1228879954199883064078398812813594394624", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"16866902530155755278573804975546171392", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"2374088462272191624667438797790642176", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"14174045781428334864664858070089728", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"1763274073993286778233149169074176", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"2993319764475218349998494187520", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"332478139992286772556233441280", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"35666826127627964645376000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"3566682612762796464537600", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"16647903092203554078720", " ", 
            RowBox[{"(", 
             RowBox[{"9790663393053652881181073193984220965164704023", "-", 
              RowBox[{
              "6031222972152025861397182478225137258656494358", " ", "l"}], 
              "-", 
              RowBox[{"5163670955453570814614619957540266740391325410", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"1685486146329060542826991720867954277771011176", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"720050877250316658765835619054952977953083444", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"143462351048026593052684301648762569000029184", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"41596508180516013728010226273620073825620992", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"5223114026241428649971375296661523609608192", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"1166740247753734054234597745514081482405888", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"91240003626431769860500108471733343256576", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"16802212477252421276833696281184420724736", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"780501468104489234842840604345824051200", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"123340798163899113352053751808103874560", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"3095037543042409128489963225549373440", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"430004664019097726028887161407799296", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"4848277506373558714885339581775872", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"600319378609702950120097314766848", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"2016877655644317422445656014848", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"223936145529174508969626959872", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"50959504622696200667136000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"5095950462269620066713600", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "-", 
           RowBox[{"197874804688310721576960", " ", 
            RowBox[{"(", 
             RowBox[{"2537884390919025020961494202950160813599463", "-", 
              RowBox[{
              "4825422995841256132996182186050762797718944", " ", "l"}], "-", 
              
              RowBox[{"3091381160490231410232312583045677302791776", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"3233901549832526021355155513890686115259008", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"1046253468660174469144851754724804887020352", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"643985800297479568570886882298846694142976", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"147983543373711318593507219666507135503360", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"54363961874525477290292812303713727799296", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"10158987841388842367049266084687192291328", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"2204208952222362323710877403296020824064", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"357916491263289783525881121327591194624", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"44131329565069857838946565313630568448", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"6443166963149052648256660904631861248", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"415402656423958130638839454256594944", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"55389946455890585447849581854326784", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"1573964330951694336384833431797760", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"192151427589164010615023933063168", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"1620856180074401181335694606336", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"179764163226506388913944264704", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"104516176696269512638464000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"10451617669626951263846400", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "-", 
           RowBox[{"25691208475622768640", " ", 
            RowBox[{"(", 
             RowBox[{"4062287455679664914877666444839201277528519195731", "-", 
              RowBox[{
              "1723099427828009872822550059345213796266485123568", " ", "l"}],
               "-", 
              RowBox[{
              "1549269087290759689274416590069080938550863135312", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"340700500711656296059520033546528946044376461120", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"153081502366409788615479518688461664934572373920", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "20354982106968956700095622642934356953898639360", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"6176220343499784044432209650722726544052191232", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"514320520793100432601376287364551637678112768", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"119265321361691209346841437034660654433161216", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"6144539168934136890542079085243216367321088", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"1163763196798499098211117412014660255612928", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"35293408166755106279797636758330033045504", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"5682508543098762873582593290844368011264", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"91859381563100459087440663419656601600", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"12892940912564383826226416198382256128", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"91824468512969760654505125070503936", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"11411383264167734802589725317136384", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"23530465451115257853713835884544", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"2613388741236587741021906927616", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"349711578455024018128896000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"34971157845502401812889600", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"7491556391491599335424", " ", 
            RowBox[{"(", 
             RowBox[{"12426447837962416330520554354272947236836622839", "-", 
              RowBox[{
              "9963167458109750476434175213594044853861737456", " ", "l"}], 
              "-", 
              RowBox[{"8144232745521344489974363090584525560816977200", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"3506504048064828594663362134463673615796915584", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"1429362664503821288251187466505848675955044032", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"376079438992211374014963791861790781515878400", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"104618362957907577196154560238781415308832768", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"17304231003680256019092957820613126924697600", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"3738424176331698342047935393397365277859840", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"383909516949426064141544365092307067535360", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"68980094003268259057351372797873421746176", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"4199131346841862327525644533829595299840", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"652997383166226994742518238472140881920", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"21472754326680490482079624454429736960", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"2957694878627598206748394821286625280", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"43827502447084900310844535870586880", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"5410269034957437266848237391708160", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"24054922759109749388583999897600", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"2670189500548603120363923046400", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"814640497274431765217280000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"81464049727443176521728000", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"26383307291774762876928", " ", 
            RowBox[{"(", 
             RowBox[{"93097159112711922552580353049245933900007405", "-", 
              RowBox[{
              "142331925294032330422150946349230513315115200", " ", "l"}], 
              "-", 
              RowBox[{"98420700391606832154479572537274911567192928", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"82641550101819787259020508683506549980697280", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"28656069422621412454137454281789479661483360", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"14400647442227118869613056280957049396992000", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"3496134479594114672885851588761401792661504", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"1069651384357834382756609369639828268646400", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"208074842300454900203428127968823750328320", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"38277570714003572372652938507254079815680", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"6386165340784175295364835046001074372608", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"677459211950103743050232679765649653760", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"100544353353507637973194597977486786560", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"5640597213546849050207941844826849280", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"758337795004329101067579769162301440", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"18906617692542502103480590789509120", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"2314518329893022588873391671869440", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"17221069704119148191004858777600", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"1910344180238221527006733926400", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"981476560531735015587840000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"98147656053173501558784000", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"30829450170747322368", " ", 
            RowBox[{"(", 
             RowBox[{"4620620136388996435717662639193174292504072795559", "-", 
              RowBox[{
              "2217069487022736228590754984466303862197133349728", " ", "l"}],
               "-", 
              RowBox[{
              "1965091254632671610245678882355991250940980092288", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"492569715340456004423069232060819039097067971520", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"218062113943601996456847289183699023977057623520", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "33186374471243508494757848693527706658201753600", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"9935183972586607983121716583154395437310822400", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"950149692634858497564604245863545251477258240", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"217889848439775348159565068000545562558382080", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"12940110978117671134958693117125457085726720", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"2430279846264622187237763658887350617374720", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"85367623043867174240670427202229294858240", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"13667538960021471208594453473356977274880", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"257586193665516775264946118952180776960", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"36041949664621088004747053956092395520", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"302013444194811578840809896715223040", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"37490594186188286593880301596835840", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"92138640193230248419686843678720", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"10232360488984722236470544302080", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"1663010258517483910594560000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"166301025851748391059456000", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "-", 
           RowBox[{"1248592731915266555904", " ", 
            RowBox[{"(", 
             RowBox[{
             "108089717680977202331339655564355899795406808397", "-", 
              RowBox[{
              "75772315067749352802750635354094255126785374512", " ", "l"}], 
              "-", 
              RowBox[{
              "63503865570935996082777513150118468561722446352", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "23748548562466162702848853469036224292571526720", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"9927560794194196934155821330379704434757648160", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"2268778962946363526978293739989868756944865280", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"645262029515422060476008046995351650905610240", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"92888149000507204237924822081014047683215360", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"20427496438467040631914196209285407778037760", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"1829986404589842752754914165234535639285760", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"333121501813992810827958768396032066191360", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"17722524161294020246452180593997832519680", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"2779455541773610451704569120969680486400", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"79942428360661608303255921746541281280", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"11061376058056561574315344576496271360", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"143276943285827308223475795854622720", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"17715008772773898451440774540165120", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"68674081014153350648962178088960", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"7624066175216924649563032125440", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"2017032884246624662978560000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"201703288424662466297856000", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"5862957175949947305984", " ", 
            RowBox[{"(", 
             RowBox[{"4137104055255154551015813567148509810746330697", "-", 
              RowBox[{
              "4446637307135465644730511829522776197627644644", " ", "l"}], 
              "-", 
              RowBox[{"3404091492994891062820260357356244447755717964", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"1989521963135367532131120559979450374293686064", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"759998262100527227924103281206213031190811032", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"270155843218717422658325008785916844958292992", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"71063053213781825039652887371378496396481536", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"15725904448197454899061955993699865916784640", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"3251064829605333408893264312936286284083200", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"442061398459255281965015558599616004587520", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"76949437854329406214380696896637646700544", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"6146694281321912270913363745006074593280", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"936655741527013113490864451536020766720", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"40149686003731949618135568641163264000", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"5471532262133208387999802756222156800", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"105315519344312188416611691339448320", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"12952370685226758463139014445629440", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"74829089366558785625092050124800", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"8303857065497016115267842867200", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"3311430774934757462507520000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"331143077493475746250752000", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "-", 
           RowBox[{"46244175256120983552", " ", 
            RowBox[{"(", 
             RowBox[{"3580137814225544474451517373195168962252805898333", "-", 
              RowBox[{
              "1944533414141732253579776920498729706700197284512", " ", "l"}],
               "-", 
              RowBox[{
              "1695867648896459436267444874950397386722605973600", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"484680460773601902664886912249023637208257867904", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"211018778579543766854467845677127951676274861632", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "36732082008464115334916467918530986912035998720", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "10832525368626444547299196393700066923151406080", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"1187402458330832780111906280356927536516177920", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"268945439507922644304885107173206743990568960", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"18346883134145374803227339034850131152732160", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"3413796771465356086829764679385297353441280", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"138152352646347728189528269110677062287360", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"21981816750139039137952716708842530406400", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"479361904786723911739504813875627294720", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"66846935399597323996116229787756789760", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"652275479447657024267636779568332800", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"80872466160379201813995154361548800", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"233607400425623728553411896934400", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"25940468797881266200423012761600", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"5023903322537991214202880000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"502390332253799121420288000", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "-", 
           RowBox[{"4397217881962460479488", " ", 
            RowBox[{"(", 
             RowBox[{"2004055635091941619374765478789392135754392465", "-", 
              RowBox[{
              "2542557174055132588426681315677397272053920912", " ", "l"}], 
              "-", 
              RowBox[{"1861527160133809470754193779249393563568392496", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"1291403307257616720616647112060571326060807872", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"472528089926612986933848527163507844970515296", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"198184096203199602297204017304503580330553344", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"50280603953510661080810779673146283515064320", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"13010794299682541661573455125710139273461760", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"2616096993801396294506852779763123709399040", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"412222904423065344841743277415366407618560", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"70365474298713307026354048557397102690304", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"6462857043482051701557607208979621478400", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"972816198047983522631885182135426088960", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"47653490173588111688596506746216775680", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"6453003040611528846471336547309322240", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"141339306701807794847483208243609600", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"17344916441255279199831467438899200", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"113789818619248611116546260992000", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"12625193497009827782808567808000", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"5722005128426704255057920000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"572200512842670425505792000", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "-", 
           RowBox[{"488579764662495608832", " ", 
            RowBox[{"(", 
             RowBox[{
             "108124434361450664422287230452269484048229930457", "-", 
              RowBox[{
              "99867549733831262897766268749657779598455317632", " ", "l"}], 
              "-", 
              RowBox[{
              "79249813497242824555226140437179279094566901120", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "39559794359584261578780622556033715024576674304", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "15655557421949778766492554243478478007547767552", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"4768895918101902744615190762542133074677812224", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"1292950332505007164285054097216360319404569600", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"246663423892989680131418871576659370768015360", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"52213765743540203661080524108800908833966080", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"6159074939477354611329671229567614026383360", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"1090406265801864498634132669087476067467264", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"75976288106693581315715306364287165399040", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"11702920081075616481648449408631327948800", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"439405016395509366369184338797584711680", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"60220161851366610649981412532855767040", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"1017905790459819447966523040622182400", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"125433676872195992332474172571648000", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"636758073970766665686777751142400", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"70672650239052549018399381913600", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"24709537519078053374853120000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"2470953751907805337485312000", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"15", ",", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "dt", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}]}], ")"}]}], 
            RowBox[{"6", " ", 
             SqrtBox["6"]}]]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
        "496888625607299419026818806902151344259319849637420529090560000", 
         " ", 
         SqrtBox["6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], "30"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "dt"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "dt", " ", "l"}]}], ")"}],
           "16"], " ", 
         RowBox[{"(", 
          RowBox[{
          "102079077362415122051850049256677256279681548538609664000000000", 
           "+", 
           RowBox[{"5680194089118767425720176390450236620800000", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1090795776148985679608"}], "+", 
              RowBox[{"16091234707987788051", " ", "l"}], "+", 
              RowBox[{"16091234707987788051", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{"149478791818914932255794115538164121600000", " ", 
            RowBox[{"(", 
             RowBox[{"1206594350352669193873796", "-", 
              RowBox[{"36584999849689498944591", " ", "l"}], "-", 
              RowBox[{"36434400942817017820653", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"301197813744962247876", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"150598906872481123938", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "+", 
           RowBox[{"328625932856076446062072100290560000", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10200233385512852389232126389027"}], "+", 
              RowBox[{"477213710313577179843101580349", " ", "l"}], "+", 
              RowBox[{"473179952290633324185215660617", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"8059988725519351961304014280", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"4011176061838777594482444180", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"22581961105078063403475552", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"7527320368359354467825184", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}], "+", 
           RowBox[{"89625254415293576198746936442880", " ", 
            RowBox[{"(", 
             RowBox[{"498456585216956907342009682090931111", "-", 
              RowBox[{"32016328385409070231021322649591668", " ", "l"}], "-", 
              
              RowBox[{"31599193084177657802754550544582924", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"832672065431281732398972414344976", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"412341304257457220446035860446824", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"4789154611932714071798817195072", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"1588852307498136636696940938816", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"6456482696658331916569822464", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"1614120674164582979142455616", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "+", 
           RowBox[{"232210886439624265605844335329280", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1957744635483966824097422118365550691"}], "+", 
              RowBox[{"162023483203673426363299075761933083", " ", "l"}], "+", 
              RowBox[{"159128586131203798595291387531350115", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"5772693234230874547125146032052400", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"2843629813528210147975006103075064", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"51160860252624120165951351499584", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"16888175917941609298658987566272", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"141684111075986079069604432896", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"35264559899946165042124934784", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"104311912700236483517448960", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"20862382540047296703489792", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "+", 
           RowBox[{"19350907203302022133820361277440", " ", 
            RowBox[{"(", 
             RowBox[{"189781430367871600994021335998276623855", "-", 
              RowBox[{"19450270105617917202140919425105811998", " ", "l"}], 
              "-", 
              RowBox[{"19003048398086955094362454273358400170", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"890820280975831730665155297458402344", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"436363894659329288288418407437597812", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"10823058720417991628159569026047808", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"3553667804942439880672168858105664", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"46217488653498016665183779167488", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"11449372618193783373186971622720", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"69946042941086309731482240000", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"13935554742156376271796575232", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"29265734215028549727203328", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"4877622369171424954533888", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "+", 
           RowBox[{"4453945190264390547910164480", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5427517024606910570274744754244682495355344"}], 
              "+", 
              RowBox[{
              "670548231244540603068724702896361100028431", " ", "l"}], "+", 
              RowBox[{"651480815653972830409674962967057375875227", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"37936032410859385135143942204112833941640", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"18471891692504145099296842366279109974612", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"592908286694001387139009362477200104224", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"193572427146790057609880194184320226912", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"3473388799348664018791366515528087552", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"856160987641189606017136956208054272", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"8111331219637833021312409345950720", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"1609459321913882152979208783787008", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"6981365402148209466264932818944", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"1160037214109822519322621272064", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"1626316729944180794554245120", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"232330961420597256364892160", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "+", 
           RowBox[{"417557361587286613866577920", " ", 
            RowBox[{"(", 
             RowBox[{"316285635802814123414233760570662634600386115", "-", 
              RowBox[{
              "46205871720676167467417925488512283583774640", " ", "l"}], "-", 
              RowBox[{"44624354477987440687693996720197691014254544", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"3142642020840213000126639354921333607254208", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"1520455060882101935288156601860993267165152", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"60716841303778268850246730723023577334016", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"19702667942908178044183324881790068701440", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"457900051640337358020216234697609663488", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"112267569286232286696262367916273646848", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"1468045608737001731579335927568609280", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"290027560668642359918767547483099136", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"1951144598406683944568424479440896", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"323162650123385863160043361345536", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"935665712579812318921940336640", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"133389420322873987198788894720", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"110844018268251916023889920", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"13855502283531489502986240", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"139185787195762204622192640", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4360055608952589600110941761503903801011043388"}],
               "+", 
              RowBox[{
              "742501711203062538795719561570578034296051389", " ", "l"}], 
              "+", 
              RowBox[{"712499267640501801185229156909740738337072429", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"59539230244495678982067050904091519359172256", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"28608727741995564292148280976695146925438736", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"1383962088280081018314260586002216319875968", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"446181594718716186222486063817866515235968", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"12912066472337653661111290115711591671808", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"3147749097741001763571021358884149083904", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"53332643493251199653141368056629166592", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"10487639608748798463237160284869216768", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"97387992574262139598723832140996608", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"16074827155336812665805372528193536", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"72171384195058561737102999650304", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"10266155315551795507682961948672", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"17613096722195704040828436480", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"2199215891789878626254684160", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"854540641618016064307200", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"94948960179779562700800", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "+", 
           RowBox[{"34796446798940551155548160", " ", 
            RowBox[{"(", 
             RowBox[{"68065494306561956427568868962490524591696671929", "-", 
              RowBox[{
              "13366633567286084905835689427031186313391690718", " ", "l"}], 
              "-", 
              RowBox[{
              "12738157903346249169086452992410623852980023610", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"1245436271386393360132442494346321342337666504", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"594027411798544701867673896638519292000520356", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"34157895679063213877828840335523958203683968", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"10935529455079162421922718238730790043880576", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"383718463175517218374431898954628757680640", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"92973409046273136762644857668879006715008", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"1962302177440434686497653784892322275328", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"383967752982329940789806644194914623488", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"4620109000499571717841762964872691712", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"759804549554569731277471205456216064", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"4707754359776678802801821839589376", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"668092337997984074819297087520768", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"1776793954950782873433845268480", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"221595701864325458236454338560", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"177709442038742825327001600", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"19739136943004835948134400", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"2007352691203571712000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"200735269120357171200", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "-", 
           RowBox[{"887309393372984054466478080", " ", 
            RowBox[{"(", 
             RowBox[{"8911411122478459950148280320141532992980421618", "-", 
              RowBox[{
              "2001383960741510607907801395786299905369701669", " ", "l"}], 
              "-", 
              RowBox[{"1893085921905272858847744063845635733685754017", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"214287333726635337095046865014724282371930408", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"101394754743351237323854187726402187098184420", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"6834553696695122523483013504760131624332192", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"2171621393123018755946794840825281580163040", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"90664241918962407465789195339199771471872", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"21823467366805373852087848448468371041792", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"558725686137501286189717355280306250752", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"108746473205070648160020553439518983168", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"1630047776536294198425038727686430720", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"267022297376816046128998362297397248", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"2143330270061540825576670706335744", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"303405229241625852097381182799872", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"1113142496779879185627681914880", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"138654565723707396522530734080", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"172299365856615315270205440", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"19131660810782429605724160", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"4014686300822765568000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"401468630082276556800", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "-", 
           RowBox[{"398649593653701293557220816977920", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"119487265798759640218863525743189760", " ", "l"}], "-", 
              RowBox[{"15451597605190385234090777122879232", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"180040695845626318724476162233159680", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"23253012189010200914873932500543488", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"71049959045594956956959443918389248", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"9144548976612839005658567572848640", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"11321953217546559537368361692299264", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"1447567089034546011962261026111488", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"857528346648938538831804972924928", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"108422551447254422920185698582528", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"32720585270250448878065651023872", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"4064389097275957702234231275520", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"621832495079989962138271612928", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"75157261593305401430238035968", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"5392198022698687577429377024", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"625238996702760225801764864", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"17153873992879686278971392", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"1870081459061806268940288", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"11338275835909819596800", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"1133827583590981959680", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"18485612361937167801384960", " ", 
            RowBox[{"(", 
             RowBox[{"1227849440929142117788787615688610312182404516381", "-", 
              RowBox[{
              "313368557274961608333826188209178676353460480584", " ", "l"}], 
              "-", 
              RowBox[{"294019066112752422472711149438049068673100680632", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "38224303248403229335771450688533828940229324192", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "17930945566634603704751177460939859882005903504", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"1402102605213964251109455305952170355235305600", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"441888723224600341475672867218152922124944512", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"21648018584700329908526023372875334093085184", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"5173959418635720207184007689839779320282752", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"157673484758901785568698616115696273379328", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"30513218813152330860516259916378239954944", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"554809713717766145133066888885734424576", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"90503444201326742266444516364161277952", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"904723112430963014820707685649022976", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"127727663842426438017581674306142208", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"606811504620608132817442222374912", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"75484891698326636003950520991744", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"129342707431436782307754639360", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"14356632552451855218942935040", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"4667174012985450430464000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"466717401298545043046400", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "-", 
           RowBox[{"9786500662202030012497920", " ", 
            RowBox[{"(", 
             RowBox[{"5743740365900221798295340634760926057934132348067", "-", 
              RowBox[{
              "1657817371915320153009902371345385350796840392963", " ", "l"}],
               "-", 
              RowBox[{
              "1541780371793916752784047644460879282830128279771", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"228826270120975173919076979606482586856316054160", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"106337062521092790005934544262220529383498764136", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"9570471978552776708002345060231728495663794240", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"2989675888595213338718288048150692963069493184", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"170090387722158081101299181352188132107765760", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"40341181926453442263976905823430218113314432", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"1443182534664789549920801967226016499916032", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"277566647152190598260933228609473736796416", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"6007231328527488079060840231801054109696", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"975508944139180625707964845904557551616", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"11825302856883916196167350322668437504", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"1664686853178582762175362973755441152", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"9844551233197733892514051996778496", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"1222882764175820210180827380744192", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"2711986649392448074222597570560", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"300904830203489621358375075840", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"134848335475139719200768000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"13484833547513971920076800", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"1223312582775253751562240", " ", 
            RowBox[{"(", 
             RowBox[{
             "98374220793056177655005895027245738418275640056969", "-", 
              RowBox[{
              "31997392061449459788512936591046924240908142612204", " ", 
               "l"}], "-", 
              RowBox[{
              "29471649371555786770993389874924944844384765618596", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "4971369311745027992282261209897752076156905952272", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "2286612239954483570932913609200891779955092639048", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"235486678436916986533962495055636186312878683520", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "72856960007283194312385958213195071002820931968", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"4776335346178754392313943825533921655317343744", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"1123416248990149762033720037291662809380916096", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"46692629317951339072237554457389195237654528", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"8920515563810655205830315235548510153670656", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"226625330567658565858681428170152594243584", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"36622380038382230635320810969072228827136", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"528217125377538232978650167672531582976", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"74129280230201323702035315154962874368", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"531299014927544110744293089759723520", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"65897064756039097358857760369541120", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"181808220565045087921250500608000", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"20163890199458198971250166988800", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"11691535786712181754350796800", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"1169153578671218175435079680", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "-", 
           RowBox[{"203885430462542291927040", " ", 
            RowBox[{"(", 
             RowBox[{
             "1093180319807296324038449346636304206242478060736155", "-", 
              RowBox[{
              "399721107541246595236814789659504000229606535429066", " ", 
               "l"}], "-", 
              RowBox[{
              "364276950017896737258597319414554038061780785416338", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "69620786669437749068357668410863679800854248932720", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "31663414357140760193563806808651087357487618683704", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "3715411675532592276968200089188443475568292796160", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "1137447711851083496791896652722026229625837752064", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "85429212992981559490950856623372336089571068928", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "19911423684846227190744934509097230155075887872", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"954029806971898960381130519519337411157082112", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"180945943465051380700203687071842825447391232", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"5340195023552571606920142278075740344287232", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"858425147590879352789551960830088861974528", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"14527239421186545539766783063314874236928", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"2031946750160149101504561938185099149312", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"17316763220629179718032816182485057536", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"2144284591750302693118383574699474944", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"7165256724782549886868385257488384", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"794325889395274113653737600843776", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"572762113160802245078836838400", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"57276211316080224507883683840", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"19896652774866002210979840", " ", 
            RowBox[{"(", 
             RowBox[{"12754942048010012895668879529212771355055649", "-", 
              RowBox[{
              "88370713140099908117511740916861417706968064", " ", "l"}], "-", 
              RowBox[{"30289174530357999752073835449339601876982784", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"103219745461399475452038248001266419544715264", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"20556896115932279386833774913801679291201536", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"33675401440083241253379368289173108684488704", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"5443501259756871661925805542522008726405120", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"4564014795785734080123415192548810588946432", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"664009067869250496451248977454219609243648", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"298604476992966820707973000237712498753536", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"40682954389070516030193285934941665755136", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"9936593096062406668788537881490704302080", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"1287191343825095526713379353711307915264", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"165747101157772540994280197092544610304", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"20468526944268807008255241739227365376", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"1267585803026931692609333395084804096", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"148296285671455223131769868205948928", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"3571076275201830057226521859325952", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"390141103681369362779091792560128", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"2098468142789676919813885132800", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"209846814278967691981388513280", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"22844305037809113649643520", " ", 
            RowBox[{"(", 
             RowBox[{"4189745365096939304180410458430765460070148965", "-", 
              RowBox[{
              "10718586161332342550758873619680931784273662208", " ", "l"}], 
              "-", 
              RowBox[{"6029293582784488686170935496476941577303127296", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"8617261604670634380411718190727883613413226496", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"2463416349191728238966041200224588774486088704", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"2053889136637793461481720335227293049507446784", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"424189589841446660136034788131220492585238528", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"209705374808133779513602722835186336788381696", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"35854077775688806579731464024090315974770688", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"10525017455839833137886398223631227939717120", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"1589343119129938365452087100078524035235840", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"271771569596068254789148428210578709807104", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"37450942515496264128479158301298018746368", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"3544764642435358482215367359749332926464", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"452561920002268592104577179108423761920", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"21317295128326485957675485001609641984", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"2529867266377754654061838229422735360", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"47448450375217952996993452027674624", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"5201981688761754812192223748161536", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"22126848293409111833804852428800", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"2212684829340911183380485242880", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "-", 
           RowBox[{"6632217591622000736993280", " ", 
            RowBox[{"(", 
             RowBox[{"1110357524959865409525322053975122034081236455", "-", 
              RowBox[{
              "4102611524142695753094249556311421184718828928", " ", "l"}], 
              "-", 
              RowBox[{"1940856009584451619703568289725250752907162496", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"3915642137029856617025558156909102567834649600", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"973753475551139314383744896334658610638373376", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"1082784250215429010664413077896269644980977664", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"202183757831292421798602811162872785559584768", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"126684406803881272109528596385730285634322432", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"20209032053120997063738530666323865118572544", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"7231867261633424024104247457460584779350016", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"1043473010271057786393727843037173692497920", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"211395123731455993205329587779425536049152", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"28328336775514703127458396387932580610048", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"3111601470263192084138800072570775273472", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"391239698254729236359756251611063648256", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"21069952751078404253665454796503515136", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"2483956073612305192119717712994762752", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"52709161020131129475815091417907200", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"5769240626656960907707289069158400", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"27578785270823905489455782297600", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"2757878527082390548945578229760", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"14721885468810317685325824", " ", 
            RowBox[{"(", 
             RowBox[{
             "275335065273489470877031897945627444424981633545", "-", 
              RowBox[{
              "435296954114535318191173975696813737377160340480", " ", "l"}], 
              "-", 
              RowBox[{"295760200989430681772569193074809733545494900736", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"261749172099721606456518387397867536850008811520", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "88595046054627036641215209482738253252559221760", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "47879968995691534867694597991926810722103377920", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "11296765047971424653413213480679232637850533888", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"3806919116989699946305132997510964772035297280", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"717839390430547519993652638618740158281728000", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"150095107942538105725415318896433298307809280", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"24253619014622658306418797566580954865074176", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"3060568084147075366452876953540099592683520", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"440427481283768108354661007134370016788480", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"31619947485975129533050415217602178580480", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"4136903764982119641039514647039836160000", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"150879696424604014876734375253371781120", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"18102559182022923869011064502962094080", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"266755034481803946831416904678113280", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"29326322781481456597271582783569920", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"98881735034064472139391565824000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"9888173503406447213939156582400", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "-", 
           RowBox[{"7614768345936371216547840", " ", 
            RowBox[{"(", 
             RowBox[{"98766710717375261695522805044142168478500365743", "-", 
              RowBox[{
              "193483482416245968987135024827293453673701468288", " ", "l"}], 
              "-", 
              RowBox[{"121591664384663063186746076364454720514689068672", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"133621288922285519037172871907852551374635185152", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "42087732421617870633699530724157338866976782848", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "27779142716966736626646930737126591235671703552", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"6183786870237444901132030537428691380045856768", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"2495262156493344152442621467809663919794880512", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"450401642192277545979375620900645024827686912", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"110751778857320490407672429990380148171997184", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"17354869204259244644421735400372117026897920", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"2537158655546668698525618365173551499051008", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"357911500326623737707356115806598849363968", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"29417886782993981098841568021762763915264", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"3805334821186342269753960104645911117824", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"157467766201835235251320406131049758720", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"18796614956305417101876595976283619328", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"312267841161497015170529695761432576", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"34285262946098538635558073625739264", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"129841215670532191245860811571200", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"12984121567053219124586081157120", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"464476496272479158796288", " ", 
            RowBox[{"(", 
             RowBox[{
             "1118989568670193244595497669586607977894235989892593", "-", 
              RowBox[{
              "733069245451285619451124516188734479001768173353216", " ", 
               "l"}], "-", 
              RowBox[{
              "619764719236317300280383144684805970444742807063808", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "219529584504486786459183671360382681790039128594432", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "92281879211331208468926027879238696461480726506496", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "20378837693192347851440180958430134570203170570240", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "5802202643061840882310516585196354583938783412224", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"828594990001528723929777799785078071800085872640", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"181591045042543691056511111949326804943952609280", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "16714103745788616953171108327420605733263114240", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"3020329755092237112645569390209106399071305728", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"173524333247677474086264571509447895988305920", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"26944552210586395843724999349348789984952320", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"904509959571067463142486329643700259389440", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"123818709461003336672190884026180750540800", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"2150333613315415633205211415495751761920", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"263502750602800956563762653583439298560", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"1864792101197266100488507202406973440", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"206145506361707285249441398951772160", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"332720840066685376966126731264000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"33272084006668537696612673126400", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "-", 
           RowBox[{"4907295156270105895108608", " ", 
            RowBox[{"(", 
             RowBox[{"3276328142978016894971601256232902828125590997135", "-", 
              RowBox[{
              "4315111953438334776292020963804638359918610564992", " ", "l"}],
               "-", 
              RowBox[{
              "3108243919773679368622763981310252978845614589312", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "2281256480680072221349080263977994464507476182016", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"816445547433694518059768984214575695826730418688", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"369568878540940311065753217907720856298546855936", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "91355095962700802863982558724957361407021154304", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "26130431720990918819380866663335359328480788480", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"5107715837191605753926544908390657659237990400", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"918228897563659252146095456668128048241704960", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"152269167662575838291968543838373316717707264", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"16705433237089845024766036328980784191897600", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"2445493430953213585866307781317158135398400", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"154025595056676920930011223999859067453440", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"20352653291965666085594772268217993789440", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"655702926976666804091347250547418726400", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"79028771415216683307998241866257530880", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"1033617277914042026104862950985564160", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"113765546674720722614974427682570240", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"341310801458088511231336906752000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"34131080145808851123133690675200", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"1911425910586333986816", " ", 
            RowBox[{"(", 
             RowBox[{
             "186734838758194725638132833193608967789400570416228487", "-", 
              RowBox[{
              "76647743667128749297029699896761227325843259090372864", " ", 
               "l"}], "-", 
              RowBox[{
              "69034889647985500629922283143316044627588030972597504", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "14920004702357208518083263248212692407756506118154240", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "6701684944139971273170838967011238172192673397109760", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "893406259462691532136634316361746403353679108177920", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "270357335149311412034602485189227550514128343531520", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "23165810985362702888095381582054256422880192102400", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "5345870770105671038877310096443392726044368076800", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"293569167498051660528018230964716278554333020160", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "55240503777954296539338810578611351763618365440", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"1879093138942424244243953912851670287515648000", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"300333708617961007747930407500270237783162880", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"5901214647189168354507468311146223087124480", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"822440555486266148430091015524795662991360", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"8217745843423568584814281554707192217600", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"1015784983112620747763966055448817172480", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"4033040212357286792102655597226229760", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"446880275821460736339194145291632640", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"390095788215444387716080336896000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"39009578821544438771608033689600", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "-", 
           RowBox[{"5734277731759001960448", " ", 
            RowBox[{"(", 
             RowBox[{
             "86042913003030875208572913269551226253713160584761961", "-", 
              RowBox[{
              "39626862891139393462627499688927487136468236533239936", " ", 
               "l"}], "-", 
              RowBox[{
              "35226971658917634347780620610564678188988039153328768", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "8601980334135900465915716257158968082182548151458816", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "3810802520361602919466310108491817604107565085388288", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "576184867849257049519496168137593559935212338544640", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "172141725620353304210958197332788992675968015073280", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "16780560754559021702028403664537801319519287377920", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "3830183901738991771838060474162346840673662566400", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"240060972791531280421087886712316325713229905920", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "44781915751274161090373887701135563666522112000", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"1745523570561066857741800915948781325904773120", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"277247980944012489692130717354728719625748480", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"6274964870397439986154411742132654844149760", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"871114276778325851202823310122247383941120", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"10097419359193645289945584492671192268800", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"1245750089575237735520011144017802690560", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"5794089696720054950783354337251819520", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"641681302917698256760095525599969280", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"665191945991952278684021293056000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"66519194599195227868402129305600", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "-", 
           RowBox[{"1635765052090035298369536", " ", 
            RowBox[{"(", 
             RowBox[{
             "72778721041386794818901731444752660106179249147435", "-", 
              RowBox[{
              "70382640103665916203456194443192235951823659623296", " ", 
               "l"}], "-", 
              RowBox[{
              "55051572908568501249155132007932479973162799111552", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "29328475649156288508614201793809018603684302965760", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "11386497174885706043102352249500383411555028026880", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "3776608809813448812924536931804560903473272111104", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "1001493459854390096222571743738912272025896665088", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"213141066752410649577524978784458523270434979840", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "44057394086336647839525382029438319304661647360", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"5987850446024731383314363531804634691980492800", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"1034840103549978437023580167320878040009932800", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"87067932623571404087102475607385860902748160", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"13106876421099100881365864415441805880852480", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"640549256694767600008825333819205411143680", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"86051356352860710152200209159741557964800", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"2169949393275439608963226569363423232000", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"263546860714638115136223262611750256640", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"2712491040271695670582282505661972480", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"299148253359201822705823913837854720", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"707254738206290043153237934080000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"70725473820629004315323793408000", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"17202833195277005881344", " ", 
            RowBox[{"(", 
             RowBox[{
             "34121503580047704662467507742916328539275323005796959", "-", 
              RowBox[{
              "17640485517662651536740699313208538735411452858605568", " ", 
               "l"}], "-", 
              RowBox[{
              "15453357862703204003925020404852363625103316860638208", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "4264410364872101990391481409006432329792297491322880", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "1860277816730036550032299414714276378367002765921280", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "318829229005905745273210289741961261276081764843520", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "93906637339227814185585657520366519567621972705280", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "10397574469351329022290533219929429255569941790720", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "2344682958251187746796435529916961217733028495360", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"167248835481226202021583563132959189312528711680", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "30903098244050949480803714956818290995809484800", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"1374348838996670364573682201909593689208913920", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"216805925800838102551522982760639909121228800", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"5618453314333373080070709152024844010782720", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"776659123710433681469243374395752479457280", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"10359624144975505908120737134912324239360", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"1275458487969701340364597550735425536000", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"6875158318338809768445654456871157760", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"760981986297069620043261573479792640", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"923524268953796072150887563264000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"92352426895379607215088756326400", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"1635765052090035298369536", " ", 
            RowBox[{"(", 
             RowBox[{
             "30012773220974463465262069477813075286906513888385", "-", 
              RowBox[{
              "33626380590481593649777078519363190017228684641024", " ", 
               "l"}], "-", 
              RowBox[{
              "25352226147489470332228837579391268817583346226944", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "15741261367422967439737302293661103378786226886656", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "5891163290677106148931653017527051465957708213248", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "2269486416075330814520367655296711758826180575232", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"582873774507754177536233225381235732436929019904", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"143186945561841151315040117665239974405821562880", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "28846444559894311390962697043045106123224678400", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"4495357671975315921905141993012284621035929600", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"762158385020221790704497602337457743735029760", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"73085008991233243155997450193626013368320000", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"10859268769968837949542397508980710488145920", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"601878587953274532012679572402659068477440", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"80230455022653495002478817298587897036800", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"2286286949949189465402970581041550458880", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"276671641767014032158070386731337646080", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"3211409072827490879887390930517360640", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"353836053133101563591410444098600960", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"943319109809712546129716969472000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"94331910980971254612971696947200", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "-", 
           RowBox[{"51608499585831017644032", " ", 
            RowBox[{"(", 
             RowBox[{
             "11595489637679104199840609564446765575444018104396913", "-", 
              RowBox[{
              "6739447079996796181780058649357826971858718335543168", " ", 
               "l"}], "-", 
              RowBox[{
              "5806719392375836635951136574650802612864522647900544", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "1813190940046588135725448921415600933014347585973248", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "777361866724582678734340759692819357885636386788864", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "151103848044582754398757397397742820199503207546880", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "43801776493622760951184163992925811751639251107840", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "5506065867811616591434667182234374864839524024320", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "1225017948800900307674878475203119139548418621440", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "99286022527468422915525155545425421055188008960", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "18152999523415884269903739638554183201463992320", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"918405404209010088109151503340542047949946880", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"143795920665134511251390924509220068833361920", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"4247860662405400408076433661860029147381760", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"584469610418434935435656497783777064386560", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"8916247354418829064121268808154685112320", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"1095286051185683477690066270426612367360", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"6786292665895729655521176259594813440", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"750691558308887353662680135274332160", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"1055040039148893773931755864064000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"105504003914889377393175586406400", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"181751672454448366485504", " ", 
            RowBox[{"(", 
             RowBox[{
             "1290198247916979512654865811018718770030804453195023", "-", 
              RowBox[{
              "1088272616721090873143778622290605860484881741951488", " ", 
               "l"}], "-", 
              RowBox[{
              "877460038523518700959879414386985025100294062857728", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "405226084323388645671449961876099531127131766450176", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "162236849105693872311205882487800897543487417013248", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "46723685563519295237731279370438267086001702387712", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "12732105379242741825057321911139777977038383693824", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "2362568301837859127491046193982370195650171699200", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"499300938884222435575961543122243721960122368000", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "59441529081727930098972883934225737974986833920", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "10446302490903265318816803826265597424466657280", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"773142501376393375434616872355959445263482880", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"117736665062230897465376691985252773401722880", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"5078481430725812273270088940321907178209280", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"686994860332175556062157562400616449310720", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"15323729598559615556358553331426635284480", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"1867202641716766065900645478066060001280", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"17011820539333133736930215201907671040", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"1877770927558191384586086926316994560", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"3925690923137237742295890001920000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"392569092313723774229589000192000", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "-", 
           RowBox[{"60583890818149455495168", " ", 
            RowBox[{"(", 
             RowBox[{
             "6298778116910395263791772169436562833649330318625161", "-", 
              RowBox[{
              "4669366038221566658633832135265678964385847661521536", " ", 
               "l"}], "-", 
              RowBox[{
              "3862312441579114340910100294972624697813548051631232", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "1557868364731121351707726229682950154318378108402688", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "640248342512441998581142772308439944013807808699904", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "161105788285316060226046891375393435921778822578176", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "44942254617647247793933902153457073001437167124480", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "7304607968509679825814143917618090104770109112320", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "1573860039199772134831132638142925185672395816960", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"164608092360130875056956416673584839801476218880", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "29358339818312022215274874857157201158636568576", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"1914063149012015991981131832008608551775764480", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"294489492236502085827573133355219910939115520", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"11211479295260564648719734882282483556024320", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"1526126364448102233044337343998036698726400", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"30071173007104164389962005127800060641280", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"3675037662135164398247606864614596280320", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"29563001487885453966687249843848478720", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"3265733589402822154724092766406574080", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"6014006430177353479663682322432000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"601400643017735347966368232243200", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"16", ",", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "dt", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}]}], ")"}]}], 
            RowBox[{"6", " ", 
             SqrtBox["6"]}]]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
        "425877278344509044454858077570151091348531931286037486437169889280000\
", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], "32"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "dt"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "dt", " ", "l"}]}], ")"}],
           "17"], " ", 
         RowBox[{"(", 
          RowBox[{
          "3452626638280576226990433148364433467221567821018367524864000000000\
", "+", 
           RowBox[{"5279740405835894322206903954923494939033600000000", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "42313289262989487179"}], "+", 
              RowBox[{"570524654936483598", " ", "l"}], "+", 
              RowBox[{"570524654936483598", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4384711226688171346169960722452814233600000", " ", 
            RowBox[{"(", 
             RowBox[{"1585212552113058194614593979", "-", 
              RowBox[{"43853325025709903530003347", " ", "l"}], "-", 
              RowBox[{"43687071953939599698235449", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"332506143540607663535796", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"166253071770303831767898", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "+", 
           RowBox[{"364380434350817563393625544802172928000", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "379985107184235147882679624517657"}], "+", 
              RowBox[{"16188724832678825437088011316187", " ", "l"}], "+", 
              RowBox[{"16062914749439546386882208519823", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"251401950939576960607026157992", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"125155436622335630792064492156", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"654646616943419413738304208", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"218215538981139804579434736", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}], "+", 
           RowBox[{"1434004070644697219179950983086080", " ", 
            RowBox[{"(", 
             RowBox[{"1383398004426727441125539703858909027661", "-", 
              RowBox[{"80750949503578710669255837282306456018", " ", "l"}], 
              "-", 
              RowBox[{"79785409685836072069576328839701403374", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"1927646403903523808585747873210704776", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"955243386968145031658874156861857124", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"10286638862193755123116034978177472", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"3413647757153764978232510469364416", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"13055883066417196691001020024064", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"3263970766604299172750255006016", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "+", 
           RowBox[{"1075503052983522914384963237314560", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "20244446059751747921313341737714061564508"}], "+", 
              RowBox[{"1519266579718722763228328157916640319601", " ", "l"}], 
              "+", 
              RowBox[{"1494402821710214980133683946817763481033", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"49591483791559247476787506774142521712", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"24455926534550702070428296077364925768", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"407036016394544456696705074058406816", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"134441759350511894486346930237606752", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"1059312916612729734486992174669568", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"263705680987389873993244210009152", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"748365443861706419002555772160", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"149673088772341283800511154432", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "+", 
           RowBox[{"1613254579475284371577444855971840", " ", 
            RowBox[{"(", 
             RowBox[{"118002663690184013195199060232393006185816", "-", 
              RowBox[{"10940808214954323253317671766576068111319", " ", "l"}],
               "-", 
              RowBox[{"10710860624652830644428826795453045648621", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"458173188988034388089513293005255529748", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"224786782477901091343733825800934000810", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"5145312742218480546066631485632475456", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"1691019397375744334634021651678647744", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"20608273296974684091956013377060352", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"5107228041856423639068896672956416", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"29870876507134273866634949118720", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"5951530217062872693224158070016", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"12351864198535680056090047488", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"2058644033089280009348341248", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "+", 
           RowBox[{"2743630237202864577512661319680", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "496213418515006412602563148698458927977310788"}], 
              "+", 
              RowBox[{
              "55320214343823208473377732692644391378544073", " ", "l"}], "+", 
              RowBox[{"53885482517026082793816825132275267319242749", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"2855665212760344063101008653521902977137000", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"1393393193347256913994361308554616451590652", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"41168667356870563530866657266497371083152", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"13458811764214895271553714301436674510768", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"225746010063031653889475552279643737856", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"55679496830529394788106156693143682752", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"503885525968847586974284364533071360", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"99992385440383160046702543946507776", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"427760287765361650082560560979968", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"71069490771562855466956488204288", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"103334087383424406217048596480", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"14762012483346343745292656640", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "+", 
           RowBox[{"367450478196812220202588569600", " ", 
            RowBox[{"(", 
             RowBox[{"22082202264523248198843450494451007214270891653", "-", 
              RowBox[{
              "2903080732665939814364140199939346276765608120", " ", "l"}], 
              "-", 
              RowBox[{"2812666803298848968605852276730463531566058632", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"179754846024595781805364064725987426096592224", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"87200554480025918518396036961110777691905072", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"3196398991355123740042773435859469625558272", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"1039102391224919659582380831123980334509312", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"22514763361932765678275067073005219963904", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"5525173669890764480216852174761726396672", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"68846033415020362549348163826218409984", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"13603884407343191456185900415631089664", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"90059509388225661052143394616868864", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"14913039872264199136016329003352064", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"44692174107947593138484322828288", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"6369657222171220709611804360704", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"5975631585659895497239560192", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"746953948207486937154945024", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"1047233862860914827577377423360", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "39015348175959817258129300970196200807673501313"}], "+", 
              RowBox[{
              "5961461622548990608652245876333887020543375838", " ", "l"}], 
              "+", 
              RowBox[{"5742831684744359133963388674218270544000137214", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"434144127680204078408281802716535223383556416", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"209302992682137721440530280714489842544682848", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"9266112835355519160561885028691281831890816", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"2994274380517080722174077328192659979583616", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"80558159543942726043445234055462393158656", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"19663020089464527090301807253996504167680", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"316635930407121253761859875327718763520", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"62284141137324526063525921644902784000", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"567802415012351835481392434605572096", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"93691465070426347742970187855159296", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"434476075157317341683306249748480", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"61769388313722593247883678679040", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"119413858991749749691204239360", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"14904788484555564121242501120", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"7744902145819267114598400", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"860544682868807457177600", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "+", 
           RowBox[{"116359318095657203064153047040", " ", 
            RowBox[{"(", 
             RowBox[{"1509142079225371322372148902892709532759902618750", "-", 
              RowBox[{
              "265055416418811615004219590815790589932620702031", " ", "l"}], 
              "-", 
              RowBox[{"253775289595059912521555251505347707737888266557", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "22370962431282097267629039973486322094535456932", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "10713734511620224291780368925613195198196581010", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"561954043871402642064384485454176392160389248", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"180431892704051371213509289975314708253168512", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"5867998800601981123876730777762240780267520", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"1424088223921675527960801374917852148320512", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"28486716139989618730794412598709721468416", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"5576549795348026338744559575737096741376", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"65707621975734811256267422355003074560", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"10801611380455296452658246377579265024", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"68970901480272734282594928614080512", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"9779819510783762590870083308322816", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"29248873879556602749906722488320", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"3645052297973130695951291351040", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"3901928961829045014827827200", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"433259117406687306542284800", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"91119479609096699904000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"9111947960909669990400", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"4593130977460152752532357120", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "141317739586114551115350415554171921197611162201320"}], 
              "+", 
              RowBox[{
              "28285425217521055282780645697172971295294224587141", " ", 
               "l"}], "+", 
              RowBox[{
              "26904146007326226805444631049086874401706186128353", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "2735662347145770184383570471953549738699071958904", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "1300838909893112304414018548205323142538685409972", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "79697696761493181719292695522861383729379879280", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "25414327676413531938179793474085606613996306640", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"980146635655561777820850331532268681966948864", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"236412949565028379184043151094815772067598464", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"5719097281828512686493645829602417880393728", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"1113822328331201202269853290085373897365504", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"16304626339669547133672011698035539976192", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"2669609885328931462642514880477635579904", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"22029442557097107070544902838667165696", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"3114973065944424674090921027883122688", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"12824083614540486038450079443189760", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"1595524465109170937731749523292160", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"2641389317793157100883234324480", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"293085685076480622122083614720", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"126949558230646495838208000", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"12693382222045760933068800", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"449600291111043072000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"40872753737367552000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "+", 
           RowBox[{"27858571603564537455645784151162880", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"129866564660047017873089392782855817472", " ", "l"}], 
              "+", 
              RowBox[{"15771820032570466342943591089843381504", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"196841016041682470541853422177773144064", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"23879914854749300922299985390467720192", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"78961889760860715870074355069736812544", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"9551061925486192953542312181444935680", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"12982038631694455578881612279295508480", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"1561579846617664962528961642730618880", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"1036784424795687900557210872637816832", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"123571326239535528767440179154649088", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"43115414911783857944206825356263424", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"5065687736258226290857146583089152", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"941468708927500148793800227028992", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"108243515971771812208442083377152", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"10275192616433820897742302478336", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"1143920112452599831347039567872", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"49145219365757841500251619328", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"5218737847722907899843837952", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"76258232849580789868789760", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"7569347845684080909746176", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"16135839792570879180800", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"1466894526597352652800", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "-", 
           RowBox[{"469752031785697440599900160", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "4417571958060091048175022441642049738957299052757215"}], 
              "+", 
              RowBox[{
              "1000917612488702659045060232574264090632784630002676", " ", 
               "l"}], "+", 
              RowBox[{
              "945320639275208243147199710156075571865107579914700", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "109951849478163365913269964459222937371588276958416", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "51883971651991067365222208517062630060435706402600", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "3673206649218210996620721906766616862915664494720", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "1162725744356664618991882929809951598282412083840", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "52428960058696399581962703145824416112865758720", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "12562973564329747549305274498457396082063592320", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"360563388832407718074168145459943633509994496", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"69836005987326034864157207239686102331060224", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"1236428457856733432474521691240009403088896", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"201582695474087321560078102067061488443392", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"2066281385842029777293467197505517125632", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"291304581655550647053256390846033821696", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"1549400908996899267409578648422055936", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"192432540868785874612186824836677632", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"438369546477271870671374777057280", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"48604649744644186933024995409920", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"32549172504488554432167936000", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"3254086389110882235619737600", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"237388953706630742016000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"21580813973330067456000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "+", 
           RowBox[{"39146002648808120049991680", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "147179238638914007393861009310512347718650186586059589"}],
               "+", 
              RowBox[{
              "37552913032453900690106681829090168929626151038530490", " ", 
               "l"}], "+", 
              RowBox[{
              "35196614661759187572844344876804639251310885018401354", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "4652727154971697303456907705686849782684246583680672", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "2177424769534108009916074485107190887725827106354736", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "176672812785341503293257547081415608247414566542528", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "55482051634445022423773662750349697776352690698560", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "2893867759674692503091737673404883434881119676928", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"688534981497786574524392879561488003193755098496", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "23115276132416291975065331693519072840820710912", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"4450745388404538110009762721335998913268459008", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"93495896384687051634839893297445447857520640", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"15173811629836333596398515899265490253242368", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"188081914883897264341986278947909138612224", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"26431697798524962554599949578858166648832", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"174570020940648340377494470572830883840", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"21640764460562818605194864604556001280", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"63664663035563506582979417918668800", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"7053274676823076290885228350668800", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"6497415094425863513291882496000", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"649485124097273107758238924800", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"73252955803783877414092800", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"6659359618525807037644800", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "+", 
           RowBox[{"249555766886151765318696960", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "117700026986491254990166308902515056650434217137005117"}],
               "+", 
              RowBox[{
              "37667226826138012637198980913281595604621497242911810", " ", 
               "l"}], "+", 
              RowBox[{
              "34696812256267322813061909190784844949122270001487402", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "5845088247390098083594314128529011575383583894260816", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "2684702824792214133411711277250026941367580281989880", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "281191535873253909383107045856964298221190812452256", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "86738177658849826295442819218603012987730844118240", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "5918199227440876023701734513713112041114932199936", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "1385910505005636850878344631090237116577877304448", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "61807504290302465182283909086555717251645634560", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "11744703550796712172637357404881037546880698368", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"334019825565791110500169632102684779222409216", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"53661390935990195812967639710224169802182656", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"922755686612627312636128993944808867233792", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"128767446883276854546129733964737365934080", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"1218904343974254580533992398653820502016", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"150480492462361423862735274563087106048", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"663812115795560665605204370324979712", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"73413875353102511950233832960032768", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"108308954298822195549207055564800", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"10823309111958965520754519572480", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"2167519406644009761767424000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"197047218785819069251584000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "-", 
           RowBox[{"19573001324404060024995840", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "711671193078227149738709334627130700950734684507802389"}],
               "+", 
              RowBox[{
              "203666087685140822515821753441325514558967734416019322", " ", 
               "l"}], "+", 
              RowBox[{
              "189308903391762071516835831841757915949989962566773438", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "28302370440925570951970107002706623710575039392987384", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "13126945175856240730130214540398713092146181086089276", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "1213015280894158458526887649722871463884990873834368", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "377676678039632593337261664727863084962107154359424", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "22601033105383526131547821986375855164789133090816", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "5336550876878915021864731487350190654421474514176", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"207335252298134480723508952825567597720441142784", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "39668796318519577177181520765731140412204106240", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"974813505033535082898583484195840592638576640", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"157433699783677562182785018966816784137661440", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"2314861070773589142956776956025209735610368", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"324210431993030196547389903833193120006144", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"2588296459869552557857014945058633285632", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"320221738165619629637620524023664082944", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"1169235259801058296431067616929382400", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"129427584485788086392120418238464000", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"153913098673137078424646870630400", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"15382956941329283862088950743040", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"2386550281263994393067520000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"216959116478544944824320000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "-", 
           RowBox[{"2865117999580704318381096960", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7148938855803701624748165116659069616352182763"}],
               "+", 
              RowBox[{
              "50463994731220241410558174451586515150525256640", " ", "l"}], 
              "+", 
              RowBox[{
              "16782430491755587838311020516246622920642063808", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "59666214673007317048150337960090287517734317056", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "11398625293882778411762749474380045713980392960", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "19903500166816699749472515330788762542596972544", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"3068640769206849855414660308123654421799772160", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"2799310981217473426090519208332783288829607936", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"387490960058817498456192719170559596362203136", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"194252545859068843635945275276100665155256320", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"25173910961699090017974787063249943027253248", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"7086993451893514651974701230602651407745024", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"874797500716344388735288573754112821166080", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"136641135248864443409637543080085881356288", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"16148237096111406471816960176743314882560", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"1322938577746958106522263839307106091008", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"149276853004301835160717657969942069248", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"5634375931337623465039085696018546688", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"601270734278233095638367267310272512", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"7812059905965188833492280939642880", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"776019753517260593186942419468288", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"1481782022645225760653049856000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"134707456604111432786640896000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "+", 
           RowBox[{"1910078666387136212254064640", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "337545768312685036506190871852326365506046574889"}], "+", 
              
              RowBox[{
              "1273807037050076863158908113984254842677015508112", " ", "l"}],
               "+", 
              RowBox[{"588700879987506972313302760930943901893875190576", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "1236988598648302647365320080044686360965593837248", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"297599836521689255258145988130493184411120106848", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"351594813990762454559373150355302853772452195328", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "63134314483073153867589405112630931011860997120", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "42921181120878578571731724956143754422823354368", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"6563103816514363341571413578994819261646356480", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"2613411452092146208355764062949113931112644608", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"361063557000882868892023801009848377602473984", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"84241246314822180675820467446852074503929856", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"10819765903397185857464833852247943962165248", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"1441759999679092543447994996939511363010560", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"174342574762127485731514071641815187980288", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"12432706949276462139339209366468112154624", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"1419152444202933986157253173688313839616", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"47289278633497586174018877454584643584", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"5068256268170862157289060502849191936", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"58701017153932065938148805060853760", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"5835132749204384152058880774373376", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"9991133196806411930285637632000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"908284836073310175480512512000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "-", 
           RowBox[{"152914072846906718945280", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "353454609020001076701563778149719806226030528173957259995"\
}], "+", 
              RowBox[{
              "126231002089576195193771670436779240657100669715472205920", 
               " ", "l"}], "+", 
              RowBox[{
              "115131953364297825140751434598223398941573927460456510624", 
               " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "21798034211721688878195256513362741533651229493780283264", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "9905952285023140782061592396859242625814537299294370752", " ", 
               
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "1171883400570814756833244689846667532938983429432539136", " ", 
               
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "357837185547092075779538762494012307454178127554963456", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "27707260112887823118008646937541216317881414641418240", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "6430495854447259890150693637593867042285238674628608", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "327142426430557972034854571488276235366762338320384", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "61704658714282846856960383161643241203240185888768", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "2014404437664398668482886511910773693928621735936", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"321788151798153860857469304630553496114680823808", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"6401973586290834612892004340840443289670778880", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"889880359665073340492097039382172827788509184", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"9846132285290623122585477780537274106118144", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"1212783973630702901347604691625587763052544", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"6339672014530375424426847944139689951232", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"700455748908233056950704276248354357248", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"1247862989262427024530193929732096000", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"124677892570124427516196043725209600", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"30973244605221410520956928000000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"2815749509565582774632448000000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "-", 
           RowBox[{"1273385777591424141502709760", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "7160876968048469671991227635571530387745896347799"}], "+", 
              RowBox[{
              "18762701622858070001981066207001964703722226812760", " ", 
               "l"}], "+", 
              RowBox[{
              "10345580655224605265330733483098184661442705262216", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "15419069134908834557079555652296855021828505765280", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "4285124155452730277794751896617641556540196252880", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "3796253794147363835312027860614554445382174700544", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"758039239332978126010955982822947005608214608896", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"406544053108718396976940715056909786222804434944", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "66985585670097916180060597135374500519978557440", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "21883518502239621823941366303486742657245642752", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"3180368076752727439911632021317330554466336768", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"626707816987277249496145864892892997663850496", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"83164532354150201758368734457983406056144896", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"9561091501549863850922398794904646086295552", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"1178835766230882641873715930362233950830592", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"73666454656848967761957691886691883679744", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"8493164352027756691390667579252417757184", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"250809751238253485005113461282395127808", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"26982890353111365957707495607245996032", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"279130815649829758699765544748318720", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"27763786578473444943613698477391872", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"42655710431294550389387427840000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"3877791857390413671762493440000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "-", 
           RowBox[{"3302943973493185129218048", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "36708318224433241015621753303278577025956136203844426619"}\
], "+", 
              RowBox[{
              "16277968281925353295509706443676057996212216625080585272", " ",
                "l"}], "+", 
              RowBox[{
              "14510437360523697100872174990882334610026532315583069864", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "3456126594080617249934851283358449503236930599978756896", " ", 
               
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "1532470361653943542567003829976098854268062686769671568", " ", 
               
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "229845672306721069026105506289878428344811686234296320", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "68567354988656286894716455165794295328919021984829440", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "6774832885275367490153381121070108624186036562247680", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "1540479619523787911280104030455626960905210278768640", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "100682706148271194957057196035801817244558980136960", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "18673545206302921692201305193806933026295504977920", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"789486093174421952428904115413120185820958228480", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"124509329325707436650821375159517961531025489920", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"3240799689178807616533347010372720699165900800", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"446530761171230401525945967807794189078364160", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"6550519059075599760105749500454411383603200", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"802744193365692495034980900990957303889920", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"5663239176410754512832015198055594721280", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"624377808619724704431478873321604382720", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"1537825130360274583002250776202444800", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"153591589913845926139853304999444480", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"54549463480437760106220748800000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"4959042134585250918747340800000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "-", 
           RowBox[{"2339256835871653237723496448", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "197183989879211861262989896009463410289683469275430"}], 
              "+", 
              RowBox[{
              "321249616425941267884070765860354298722208489391615", " ", 
               "l"}], "+", 
              RowBox[{
              "214743736492438678291559998708765136977729555446117", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "199190314700061080133273990287287879599683089876724", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "65915082906897250273924809026073925869041911092954", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "37999754118838465945240480303361923222616785371840", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "8727521858843016498154183110946508103348281695296", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "3201753256252226751970179430705331125013633098752", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"586098907544830791364842777261248349889727799552", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"136881607906913064897896273840526016966611701760", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "21446142200757478399373717959304749548345741312", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"3131886695533526939887528915589280156021817344", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"437137717848317754688805414343038576584228864", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"38313319027613800150445243417619988595343360", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"4872820943840510598145353089568380320481280", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"237235791612757848855037036828355482091520", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"27803296909018003143402827171293267230720", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"650030511323251863733070192846045184000", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"70378465540213013154318928470396108800", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"582806979462602889275697416424652800", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"58029425198004797702263421565665280", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"71792213787283207230377164800000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"6526564889753018839125196800000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "-", 
           RowBox[{"19817663840959110775308288", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "7807824852025707207102177557194820155190566294543781439"}]\
, "+", 
              RowBox[{
              "4304801937483178786900056577025234039101741600646683988", " ", 
               "l"}], "+", 
              RowBox[{
              "3729911556074387240585328632394577540579830854841824732", " ", 
               
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "1118207195385850499875770583729141391892615790001514480", " ", 
               
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "481031018247251847934143530485811346428571046307991160", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "91288004062854196799474709205534942869219340430968064", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "26468721343143888522561691976550667262745621211905792", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "3319389846840789478885131890746781255951705050378240", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "736294909193151677929903632712228518351228455050240", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "61245063189170235171488926738013661256608561315840", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "11132171824618687056745785985236673639939945218048", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"600976163581907619299011195786431117760083394560", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "93347643596498644594912635109965592434629345280", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"3117016559191500723301989971366893565761290240", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"425052570772318958760619052201892040094515200", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"8053173912512248977208459937033872799170560", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"981025528486421983683985556454458240532480", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"9024357548040627389630136370868351139840", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"992473051103842160516895639691497308160", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"3230502073809679663637773156771430400", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"322510224881457886286600496784343040", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"154280714145737164907662540800000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"14025519467794287718878412800000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "-", 
           RowBox[{"127953177407931650005794816", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "848210062085554446676330507313891597575910980371651435"}],
               "+", 
              RowBox[{
              "586324728880297318137238810641379335993429638641434936", " ", 
               "l"}], "+", 
              RowBox[{
              "489899128880097195445041810991072977504916580379116840", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "186352742636846257163064847458851533673566941599736864", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "77147881924492364585871541299543687030891139573948432", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "18628694145537634584722843417055968022416390060850176", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "5212184293207267002628705339498926747020430445564928", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "831472020297245519499293322242099340085909531525120", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "178864660210745927122639444179313819449043697704960", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "18904045963678190123936632919767033451419885813760", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "3352384780636104675692855766176150538319292874752", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"229760238661634164372410111547552544447935610880", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "35037711204872527706438506139967965502460887040", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"1485578930194429909400025379467273261149061120", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"200091667424103287336827020084107707573862400", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"4822373470624369727826739874448769076428800", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"583328384449630764814885470425399206871040", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"6853222012441336686355868745678842757120", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"751502926256347937268519318288051732480", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"3145849933378380953169672182484172800", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"313901606795357502793121185168097280", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"195253297851597863956009451520000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"17750299804690714905091768320000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "-", 
           RowBox[{"942200670003860331860852736", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "7164595097308507605904230573378213263502787824890343"}], 
              "+", 
              RowBox[{
              "8329081397172027994734840153135030311737305130491288", " ", 
               "l"}], "+", 
              RowBox[{
              "6191029280385232278842284914052439716568189121654216", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "4056049902565863838182285377837333124864753618388896", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "1489047974815691348163422976428440852703582416795600", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "615832569373225402513678998727746996756660960561152", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "154621492014509994109376944388679433964442951530496", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "41613372765672291659681240938419280251926496002048", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "8178306863558312801314638654269548395565465997312", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "1433004585878418134400431944845338115510683811840", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"236798099935896346760075805385549153359187296256", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "26467869063165551248237680065955727343663513600", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"3834546445835156569646126548768322827483054080", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"261556248547822444515841208311639939859087360", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"34062875156742112155477905815946152965570560", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"1307742410581918073347180415627838923735040", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"155245465259643794597115204913286086656000", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"2890095405506742859735911044362996285440", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"314509474852849783688306583369060188160", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"2086629128067119838713448876736512000", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"207940076294748981453476448121651200", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"206524717703714976533839872000000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"18774974336701361503076352000000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "+", 
           RowBox[{"1651471986746592564609024", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "89146280081152227698309859434814892582812576006667084529"}\
], "+", 
              RowBox[{
              "44053716075935974822877998916398907461404306100585292304", " ",
                "l"}], "+", 
              RowBox[{
              "38747825424543116434184183154542568407222527589547555312", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "10348854419460998722488904524517323208296340626348060224", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "4523573332164028623423952623561871474529337362414840352", " ", 
               
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "763012714389421194880094939209610356274855997441000960", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "224573214524461963643998510647273872040256405861511680", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "25003174437366001355784313238142125937413563203624960", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "5618759335963343540260287184740970034910443589888000", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "414562067947739941156282129221021413735960821923840", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "76153171160579121463101349044292474930648996085760", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "3642561424845959208174561042266248597910042050560", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"570304874707801395223015203172118362481376952320", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "16843449616222882616336901785860625737407528960", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"2309286652628277854231330663332424848968253440", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"38594931537193341117904016412630313567518720", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"4716172456224454429417088582887249406853120", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"38118049191195149423592778365022796513280", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"4197530443194386469445614148061044408320", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"11936022694945884695464311995655782400", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"1191873223183825578993481364526858240", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"494013231646540157985667153920000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"44910293786049105271424286720000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "-", 
           RowBox[{"157033445000643388643475456", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "251229910205717081609404830223555984672649385363080865"}],
               "+", 
              RowBox[{
              "221596259478272338621672016722430219430915444092021136", " ", 
               "l"}], "+", 
              RowBox[{
              "176397031979488259376731139042073288666658981439995568", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "86649958415733117781507380222675296688273209070502336", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "34107854884335613210288523481582366091015790096023264", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "10632445110636037551222476021082314461364124569271296", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "2840870927948597292851663180919549568083763171963904", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "582483229846156650312795080471042541522675930251264", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "120510945823777652942250909889166620799257734680576", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "16279175109028124743675426290364321367546405847040", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "2799184675404799194070040016567330533594888273920", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"243903675773744029745695713292656777155713433600", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "36361295677243931262583456112422200392293416960", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"1951781979940342006234645759864873410363392000", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"258963904365294469107303191572546101224407040", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"7880995635411201992993790050887787725455360", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"945279719108337162450508004059310331002880", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"14016583995621659235549215783776702955520", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"1531702210597183863916080985808337633280", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"8110049978417476383376802857353216000", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"808765070436372491350872740698521600", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"639979258678613424802155724800000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"58179932607146674982014156800000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "+", 
           RowBox[{"146203552241978327357718528", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "13735472588095839732282666050945015133894348827050725"}], 
              "+", 
              RowBox[{
              "18704436965400313510219217099947201099537680387191440", " ", 
               "l"}], "+", 
              RowBox[{
              "13270754082698665636035823760546310167849050760578416", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "10240997980282154172766147462086701130866950073141312", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "3589978402163433563826001667808560476392710467723040", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "1738583333291923503848698647889554914425695600940544", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "419333772125951378370525680370836399773949743473152", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "130949459957857490287960464517553108386883711901696", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "24915178843358840800155838281274593373898106742784", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "5017907951436814082827187646151950336958061772800", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"809088595789725488078422101865972320847019999232", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"103059428264887364696079540932716689433526927360", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "14674377379795060286189108514975963856478208000", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"1132457826171293484040183188826289388021350400", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"145854882704241637858774080443039133980426240", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"6299191198600721595934505683443185719705600", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"743278170521663681980489548569682441666560", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"15500833861101631636653542287794839224320", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"1682778942899394376256061987294260756480", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"12475381759274942545728255144493056000", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"1242713704563522538858279364827545600", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"1378420389706204489870328463360000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"125310944518745862715484405760000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "+", 
           RowBox[{"22937110927036007841792", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "3781793199704224681950987705550226908041218386362697895031\
"}], "+", 
              RowBox[{
              "1505331073190137656079801350822186305554318448668793048448", 
               " ", "l"}], "+", 
              RowBox[{
              "1358117644887252117553571510034384531352369969215645350016", 
               " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "288512889852865938569898126829233811097229020222555257344", 
               " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "129588819565728672472735323759468158181645650345310340352", 
               " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "17273975581524072187006330292320002659219205683066245120", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "5216417497781857592061751264771038098612364591482941440", " ", 
               
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "456794999573614752166979697069268337223091897984286720", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "104984840910949249464543247179145203196167206752010240", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "6064090357190254414489645556514235067983090404556800", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "1134618528592681793412346173637647267571963928248320", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "42252593139160970727871860127350363518834080481280", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "6708232736096179411066094051578133446313383034880", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"153138300851115059078834526026085064840335851520", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "21196637146271578048798398997473443458528051200", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"271181103859844765719341614627839163089551360", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"33320412119351283652708543637327686014074880", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"203456626970136453754625311877151766609920", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"22456223009877646085965878520905077882880", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"47380233839735498340109602388967424000", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"4733054668093246707006021275379302400", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"1419633108658036287125418147840000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"129057555332548753375038013440000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "+", 
           RowBox[{"35371827155317337263964160", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "2210723692818867305442471675478895867339628873888315"}], 
              "+", 
              RowBox[{
              "4448798092763241957564242332940401914339811467627296", " ", 
               "l"}], "+", 
              RowBox[{
              "2746404115965601719331059350478501207907419835028960", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "3154420578215159313157765648426637030986016948280960", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "969067388481655386747234988911899853139795804995904", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "680672641619779537930842107512054188612724329669632", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "147063409992500643220112263161025532381380096453632", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "64459756214987673128633212687308941557178308018176", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "11258827015125010238012438579928337559770876489728", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "3085266383865083142087002013207252207359374786560", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"467199602883596620412795351157027363906449965056", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "78842901290559686812970607861124489432305500160", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "10752283302346192928257811051339244455276838912", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"1075745339084726933559319047005260129666859008", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"134859788630830631510149207804306300988293120", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"7423676532917449842657702637012968372436992", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"863385061947787497362457697573867874156544", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"22661819028492303105710339219665283186688", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"2446241274999913112739488844361595092992", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"22632560026873677143731572131086991360", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"2252385954842011706327721867934171136", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"3105727955816002298695812907008000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"282338905074182027154164809728000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "+", 
           RowBox[{"17448160555627043182608384", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "4091395857151237443513183105710956799617974478281472491"}]\
, "+", 
              RowBox[{
              "3185367896662131095212687174270185495147852521986497744", " ", 
               "l"}], "+", 
              RowBox[{
              "2602720101481418806271476997691677940314551824887634864", " ", 
               
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "1121766231344047332836391933406262631817603297046719552", " ", 
               
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "453674586217948030481127109362657897131506397846673184", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "124160982908339653442613476709729567063727508217356800", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "34001680691382183986957431605910225644865583208728064", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "6137853167362499545895126744673318663826175548284928", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "1296483415353313239547507616138623330304317661452288", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "154720100039761118987136013154900149372591852257280", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "27042231774424597479510612472162672450642849005568", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "2088451507507613402940906903148860568342634561536", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"315090557214889999131314954480225938125982334976", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "15031097148651568265645253583590982143453429760", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"2010145777051669373472183636725998023564328960", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"54466835603856261135682288004737835571609600", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"6561982823430272041001835649424819685949440", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"86699408045087918892127441229720888279040", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"9491473015810847784930148273203456245760", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"44755252447151455287094556297999155200", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"4464539138636683211623281657926123520", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"3138887450989233453192563392512000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"285353404635384859381142126592000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "+", 
           RowBox[{"39258361250160847160868864", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "460459211818594634232889179533347083243388932550458417"}],
               "+", 
              RowBox[{
              "463784812594796808127916740568168865773559448587541440", " ", 
               "l"}], "+", 
              RowBox[{
              "357916067539261693338380151064870098283894477774678080", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "201970694920595555203660332713959414151156580478975744", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "77013907175069533239248491574249651380178134317833088", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "27529167756064124297913642960661953166460973255309312", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "7148223430213893577013377326726221262701681488046080", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "1673362289324127250416935292217444531301653967437824", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "338065646467983116950042674408289359389636283703296", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "51881321665956704643823670373234321199974987857920", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "8757059085536905354663922782611084458594527346688", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"862800203760604112372591289746361333157456773120", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"126911576501360134318324765183226349281825259520", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"7672424160845155599053789567638252024045240320", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"1009074513574233720686466299948674244180705280", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"34482705385075879262324289249844890037125120", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"4115815426677656812952493303171460387307520", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"68402633422816207447714854426961835458560", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"7460077823508073160164158823947137187840", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"44250940869038078061026139363606528000", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"4411388885571109885081911487679692800", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"3915771809342263148772128194560000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"355979255394751195342920744960000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "+", 
           RowBox[{"969342253090391287922688", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "144506210328989448459593726687137885848262588771898570733"\
}], "+", 
              RowBox[{
              "89072839062131869657007334807399190986559268551013176736", " ",
                "l"}], "+", 
              RowBox[{
              "75879044041644679652750538779167253081246875212495348576", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "25584927964548576371655814645116058873947177113202100352", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "10810078991200999312357946211315716927079762908019953216", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "2311301442798213377793986606718893704460757813452264448", " ", 
               
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "659017363931276450489074168257689863944559795802160128", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "93142127324654157959627292166945225584490635106959360", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "20363641353210579163971302795229443542818369723494400", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "1908837940626378991251064004240435804291371888803840", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "342929908472976662444773602476461252698400694206464", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "20865038094965783142358309444501331539974999244800", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "3212698820203655723628617373126171103687810744320", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"120980491780887517202623888822126593120801914880", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "16400542940655908673895948463101584372525957120", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"350935227485170075385079504311117874934579200", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"42606555790874836714316124493757778650726400", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"443799813771400285006483625402382617149440", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"48739646962542819181794950125003430952960", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"180386845842405111704750783527177420800", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"18004193320970920174971974022416302080", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"9854646648454570143744094371840000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"895876968041324558522190397440000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"17", ",", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "dt", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}]}], ")"}]}], 
            RowBox[{"6", " ", 
             SqrtBox["6"]}]]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
        "404753765338621395849897116922671597217644747494250027109886262771712\
0000", " ", 
         SqrtBox["6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], "34"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "dt"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "dt", " ", "l"}]}], ")"}],
           "18"], " ", 
         RowBox[{"(", 
          RowBox[{
          "2631668748733861435239374599753334842793328361354000135618560000000\
00000", "+", 
           RowBox[{
           "16891959216508113607314190858150590319984587571200000000", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1070502017073283228"}], "+", 
              RowBox[{"13261555321607391", " ", "l"}], "+", 
              RowBox[{"13261555321607391", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{"7980174432572471850029328514864121905152000000", " ", 
            RowBox[{"(", 
             RowBox[{"75039813516256216912574330371", "-", 
              RowBox[{"1904288936583003027129260724", " ", "l"}], "-", 
              RowBox[{"1897611074019971020645936860", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"13355725126064012966647728", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"6677862563032006483323864", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "+", 
           RowBox[{"1774374289012676830438524392080146432000", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7173287096396128030693389064880454346"}], "+", 
              RowBox[{"279875439919869326984340788444588261", " ", "l"}], "+", 
              RowBox[{"277866565208548626576397290712801169", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"4014500788824823330605334963792776", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"1999128809870967952098516232442868", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"9745901449732455844981499344224", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"3248633816577485281660499781408", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}], "+", 
           RowBox[{"1086351605517965406390933301273559040", " ", 
            RowBox[{"(", 
             RowBox[{"179588462531683514097613512792660681961519", "-", 
              RowBox[{"9583131093702987876704999785688671048422", " ", "l"}], 
              "-", 
              RowBox[{"9477467603951613931655252374956676618746", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"210977215117266036226119427711729570104", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"104614509979330255725576950504414714796", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"1048039618838072436303297139985256288", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"347884079070620097641067577070372064", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"1253537607489183822884116792611456", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"313384401872295955721029198152864", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "+", 
           RowBox[{"748176036858102896963452686827520", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3070436610096965195219167188548047475105655711"}],
               "+", 
              RowBox[{
              "210248815576554946908014891230596493085420785", " ", "l"}], 
              "+", 
              RowBox[{"207081221723885828679439400255300258120591945", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"6319080333233832815058678057316323301091600", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"3119301285221065831806396285799849121007080", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"48203936814392328069749761116842181511872", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"15930158722530064165932164366914693904960", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"118035842478919790207535162031534310400", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"29389247003331266756564165869408680960", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"79809077599120530213083092316597760", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"15961815519824106042616618463319552", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "+", 
           RowBox[{"51012002513052470247508137738240", " ", 
            RowBox[{"(", 
             RowBox[{
             "423701937103656405929045076003540455188434497221", "-", 
              RowBox[{
              "35772036445908316671325904923608995835760638566", " ", "l"}], 
              "-", 
              RowBox[{
              "35081146317540128598012803115300692779205968674", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"1376979686394078994725185789534677686019021768", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"676501949472948326715020508473381040832133572", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"14347597472132590696560689889947551047199552", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"4719452406580441141108301886584736273873984", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"53978838405001468266031776744286747625216", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"13382488866692926854461058321306482049728", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"74758313593125857508073261512339187200", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"14896153273457554311764003971337120256", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"30277879182336649009444544253118464", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"5046313197056108168240757375519744", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "+", 
           RowBox[{"76518003769578705371262206607360", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "2180911589097085215201112220962112857086712693131"}], "+", 
              RowBox[{
              "220920792908849057362179450615145151034350884799", " ", "l"}], 
              "+", 
              RowBox[{"215665678656061362478384594736738779835509316139", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "10463418361518900558496724846091008046259679240", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"5114864170396417740863427518193653607365081780", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"139709339774491588908636613437394055331695712", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"45729578764446581909445779300024990473232672", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"718333205833764997586498736665924737486848", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"177285777458381458962475196082286915797120", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"1529353279238104919091152409355993893120", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"303541904434314811105805156842059124992", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"1269418518928630557219828401836443648", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"210895149244006597026498843136601088", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"311355651122382696987334078218240", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"44479378731768956712476296888320", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "+", 
           RowBox[{"227732154076127099319232757760", " ", 
            RowBox[{"(", 
             RowBox[{
             "4731779010445529123276990897091936450340143012315979", "-", 
              RowBox[{
              "563912974300343173276639209275987915652973721380088", " ", 
               "l"}], "-", 
              RowBox[{
              "547837458597069745717665314157273532362800800579784", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "31974671053691405025005414662629924082392497804512", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "15547305938930094817115377326767792101591353096496", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"525597907727574511659300305772014679956221062272", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"171142715632039532970353844857728739633147168384", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"3464929268863557403188671432336483386329882112", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"851065960248836989832536876580442250010062720", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"10087250377041378508671974077169566448455680", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"1993809050664026314136129374312738190290944", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"12878251807516111029504060548023937974272", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"2132334502006300917668786978998764675072", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"6477102806398504212978857076675379200", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"922967489094018803908323976087142400", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"933164728021290606890813946593280", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"116645591002661325861351743324160", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"6971392471718176509772431360", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "846493930423456245822867577404553034302389370543822482"}],
               "+", 
              RowBox[{
              "116955767661732315342076778199753053447680514921134265", " ", 
               "l"}], "+", 
              RowBox[{
              "113038237269640238585678884147988283024395254530020073", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "7783556189218981572645332067091858758703144499206176", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "3763330082056414049848098475278334260041739783632720", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "153260820519264541227681002563991915767198395536000", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "49628419763418610140249020845374764902849945367424", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "1244556957544216673022819360970665841067536359424", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"304144598551986829210946958490048990822326983680", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"4648165886022629865521530745499887045970364416", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"914718034358924783730530649402005310044432384", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"8119168566944217015209577656003180024266752", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"1339564223535855247079425210521146246168576", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"6284512265110615871580327257968199565312", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"893141669473520333493763985729114505216", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"1857663517674924160062224508884090880", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"231798395542852508475977029363138560", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"144544999945768775929776793190400", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"16060555549529863992197421465600", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "+", 
           RowBox[{"2614272176894316191164661760", " ", 
            RowBox[{"(", 
             RowBox[{
             "10594967526837647524324395985534960396002185758483004839", "-", 
              
              RowBox[{
              "1678064407336209590275505262409464408955745881983457900", " ", 
               "l"}], "-", 
              RowBox[{
              "1612990060020107998701277155198627011686800530030401220", " ", 
               
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "129143471088172279630173854464121968671364085417779280", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "62066010526124703086751145044703079154166127501321640", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "2986362224264212745764461420860718820575366037655808", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "961355244243514009504823234002988372249590026978560", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "29066063668280813965880971191723058955978068085760", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "7064989445161640752355508706885037192044489946880", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"133798802364361840018038384239610941443278837760", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "26208232717347755886548091392757358970019309568", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"300004895600372284923387247157729091387432960", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"49310932123701964319760739497590612516925440", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"317900927380910289588458651995030684631040", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"45052398513980218748248348427154547998720", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"144703059199958314396396263204067737600", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"18022379199188415631326064386802483200", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"23114146551973468990010049134592000", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"2565666170654142420110912421888000", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"812316353901305579362713600000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"81231635390130557936271360000", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"290474686321590687907184640", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "386660231513630308891496314798631499994115715346920202962"\
}], "+", 
              RowBox[{
              "69585841510332688801402587268086621133822736441594180003", " ",
                "l"}], "+", 
              RowBox[{
              "66497119464527061673213271276999027221825924764229099559", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "6122209270320557789929766940173436597209410496449337880", " ", 
               
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "2923491185735203483520963356036912248125401863274641372", " ", 
               
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "163812136503374422743902065104694957369032586809067680", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "52403632870829655578911990778229146686786119305073888", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "1873565619271895138927621433543145390772082904743936", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "452797377276136923005296188531460831672495886591232", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "10343314764929233843571287498293062339056513374720", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "2016039173686077500246137369558896680538378115584", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "28602347050052009398615222273474950451512619008", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"4682526403622273764080389321016765671878207488", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"38929417535720260355881287434606493787176960", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"5500594160145807821423327226178615301160960", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"24273382171246332736207535534092147752960", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"3017239088657730345309729671095348592640", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"5974135546836734874901129435684208640", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"662427123706073446651104309066792960", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"431246623287234618918187499520000", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"43108790076308226768620322816000", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"4534929261495749485264896000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"412266296499613589569536000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "-", 
           RowBox[{"3900200024499035243790409781162803200", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
              "158810422730559868077033527810705856324384", " ", "l"}], "-", 
              RowBox[{"18180840604290521657505693141188584020768", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"241958704151880763852239050011891871944704", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"27673877416143388974134365311643669874688", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"98441861785415760142196632872221929439232", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"11230656583674522640582504790596036001792", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"16620643110859259230654550201470951096320", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"1887225504105526160184335108112990732288", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"1387471509890783975123956833744383377408", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"156335287952361831242040837088833699840", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"61897986632313766442879630201692618752", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"6892554938996404060519231908799840256", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"1508700270701735241670260216783962112", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"165076947326851347726092348317237248", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"19601507084053398526473397998714880", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"2090499561638602509464815930441728", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"125069488368814387738699779538944", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"12854647031744799086502544932864", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"327413716391547852591904849920", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"31927917022968690562100625408", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"232330776209688969403695104", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"21082421285012853818916864", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"10058705325238989619200", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"838225443769915801600", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"108928007370596507965194240", " ", 
            RowBox[{"(", 
             RowBox[{
             "3634107832502578037152859441611671078192853411593169410323", 
              "-", 
              RowBox[{
              "737986497586722939587380771235543481112060647358772767780", 
               " ", "l"}], "-", 
              RowBox[{
              "700826796858799780557413813187392378516065031045557948764", 
               " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "73558862247289709170320374866728251037115987483486041296", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "34885634339316476347556651533105152823606283202394842952", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "2251451816190653087101185889907214895626721481636751168", " ", 
               
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "715427372098768816312506834333568630825782708549355584", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "29814208039503994567945301460467726720724716445334272", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "7161467434215255365925420707708672507425725529050816", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "193538200884476487972207604721861922869674487537664", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "37525004713319487146057569352188519699998141800448", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"642257831682554173002572611516806114562542403584", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"104699074122409980315251241604511684216265670656", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"1078766630165196936005763738798649369533677568", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"151944961001239051751178608293509770354294784", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"864499763411050759150353543534803700154368", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"107235648801847653263341392396900512956416", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"291634364050364476322933095455125667840", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"32301028866675541995727612111202549760", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"32454888510590452755902836113408000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"3243033984833238226720918929408000", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"701386164272035030991634432000", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"63760475861753020883140608000", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"496358721386591551488000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"41363226782215962624000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"3104448210062000477008035840", " ", 
            RowBox[{"(", 
             RowBox[{
             "392404424297832786042132025150838391577805429307495855024", "-", 
              RowBox[{
              "89422995090579002295460059265946245208495723880291461335", " ",
                "l"}], "-", 
              RowBox[{
              "84351395256901421149552703675860108356434849336405374799", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "10025465017451035249170773123349744065991858902755467856", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "4719734102914894115550730206408692164516106283547533896", " ", 
               
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "347859108949341311825285511289643439318610451198038080", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "109745485316683455739338776376516640109478760333652160", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "5272681804256613966945544042620464984906563300657152", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "1258259297318348523981917193438856982093584627486464", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "39654762565772358071789905839499082781020217180672", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "7645587606940332043861349935628973677182660950528", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"154837558473763767343231846158242399845557780480", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "25127245207787773602304524590129190542491852800", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"312306573545009788072670378121472037950193664", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"43841054415147561884031069192928060236890112", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"309059554158172073243108308743271304134656", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"38252213066494319606036643273187495084032", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"134082563017430960209547138061125222400", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"14833243928297110511820708676008345600", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"20464265463076080148850800459776000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"2044038891158513158623527632896000", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"682178813538572497075568640000", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"62012450359369899501944832000", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"992717442773183102976000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"82726453564431925248000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"905464061268083472460677120", " ", 
            RowBox[{"(", 
             RowBox[{
             "3626878258559917785249908031658068192898815272504126142267", 
              "-", 
              RowBox[{
              "923475920602920661481917650987454370244564624229922544492", 
               " ", "l"}], "-", 
              RowBox[{
              "864819192380791525929857025956101462595322933612024907108", 
               " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "115779983329972043185112408712515778474668833183358595984", 
               " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "54076083914663906145499504270988973830187833821164013832", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "4521455184197866724532220410386453250057266644384578432", " ", 
               
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "1415502305169960208932912635815621913795967276055411072", " ", 
               
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "77743379329929576232322610265186353973535333352552960", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "18422868812664055847523278798827385616539536124923008", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "669709925570593905948280982799136081874647494521856", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "128349374806790089532345461080056426224663545129984", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "3031683405042759271435797300671207463950400221184", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"489615749407808425621206685812551686375227402240", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"7199845691672065680013926755554777889099415552", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"1007092895217804386007077814160438639888367616", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"8561755180237576496496705920776626031558656", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"1057200301083839386071524402163880102428672", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"4589834643416421001850028925853116661760", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"507126145027157719217248382489764823040", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"901442513788011819058904342043033600", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"89999927479432808157838993375887360", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"41234618776321929968844432998400", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"3748246687295890625676076646400", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"92613819773907187531776000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"7717818314492265627648000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"20424001381986845243473920", " ", 
            RowBox[{"(", 
             RowBox[{
             "380549783618554663898708840129546703312740243741698352855859", 
              "-", 
              RowBox[{
              "107898756759022643179040019884598056864873635773136296732555", 
               " ", "l"}], "-", 
              RowBox[{
              "100258207678853261637758769476096027384740240963868108909975", 
               " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "15057439198372227930732038546089352814161802560518778663560", 
               " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "6972821052617621714517422296722761354013950542541529954900", 
               " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "658006809545250167023023870933595516892580161089372395808", 
               " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "204292487810548315363525350989906305051270531615586178400", 
               " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "12742518288411182709226554009651038350944271224602362880", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "2996924989665466900653036582981110111058607391870249600", " ", 
               
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "124605498520524184109505040517353355090426457583153920", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "23727212300924082877471571521828844624406489245154048", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "646547067263968353039471130078116733625556118272000", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "103879126401265056340787817680017581516026954634240", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "1781405167844122908911895182689315620051954892800", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"248228259410339568316148958825832198161940807680", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"2495968928932757139970953024620984209499750400", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"307431118129111173649587676433491922666618880", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"1608947397342862379768155887849376831242240", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"177534172240738705111034773994208032194560", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"390710745704049343347808673864456601600", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"38990532947957501852412176960229212160", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"23011293658553268066049571212492800", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"2091663755648213442690619854028800", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"70964737302455251843940352000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"5913728108537937653661696000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"957375064780633370787840", " ", 
            RowBox[{"(", 
             RowBox[{
             "16889785542224549918612518162993254302497094097001153256362599",
               "-", 
              RowBox[{
              "5319126268917338051544114132167222650436272476584502111916896",
                " ", "l"}], "-", 
              RowBox[{
              "4900726454222274839088593610611494407346296441939482771263392",
                " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "823149016905666142362111604291232809563349689105066683324800", 
               " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "377670051890765748833683622266247772770564911326171526463424", 
               " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "40065492091365333126163355432909431321378283890398954484224", 
               " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "12327921204514093322201469323952464387739781926397923330560", 
               " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "868823569594388099827683818475076454096534356411079202816", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "202685481055362641356226204976389230300181517601105036800", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "9575571850722913967770865265688620669482685910796697600", " ", 
               
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "1810779876656138919572397984645177955822535871189712896", " ", 
               
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "56442139608538902062629632055587541868795608297635840", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "9018318346039569745742535170359285560997942981951488", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "178381640523633210849811611269874540699680099008512", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "24755143430048866056880167689939902068122965770240", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"290177033357398019653445668453088964250278297600", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "35646203087008849600043772491311662672145022976", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"220547508430679859765464040415586097605640192", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"24301112451131382991134425730220577142079488", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"64440687843549354286774626895491445555200", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"6427634512339378590152600951024485662720", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"4695348964199935490805933840059596800", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"426778394036739030717296571894988800", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"18655252074454219343989309440000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"1554604339537851611999109120000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"45841887993291269094097551360", " ", 
            RowBox[{"(", 
             RowBox[{
             "2752079693375822315654037399618995164991218837131673", "-", 
              RowBox[{
              "10588489759663718886469052914597614548545164066728115", " ", 
               "l"}], "-", 
              RowBox[{
              "4788776316950250334595942788183865524168834863844371", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "10441443390781386935130523236373218971993592140293440", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "2435679435612506815532393809337299707413229119934624", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "3039858088145215317678329779183028210139065238764544", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "526193355187587249438853770102491752750309818905600", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "384881244949771200226371188831716118257204498317312", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "56545978450795492141134702443019827041766896840704", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "24744497991548346902655032911637168558631951007744", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "3280076782368143634837036629497642286423858479104", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"864541791291645642052654709321603261150911266816", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"106570871751370129982927224389799999724799918080", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "16690186961080377552370059383409295137391509504", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"1941231057614516440496915399949791710270193664", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"173139079244068131105983119530719726798897152", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"19097046736235814219388666108276820517322752", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"887594271704105998513969709196662796189696", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"92653877127057955034501400622286518616064", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"1876966688638031800929415194270184243200", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"183910714365807067300852878932296335360", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"1081379320057320221736225841778524160", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"98160863148653524571884161136066560", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"38177677995212287245060931584000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"3181473166267690603755077632000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"8595353998742112955143290880", " ", 
            RowBox[{"(", 
             RowBox[{
             "432014255005437036707301084914990752374671957008775", "-", 
              RowBox[{
              "3102539107181080855846561988293687649667187739262528", " ", 
               "l"}], "-", 
              RowBox[{
              "1003345004272272364300545038973240347729892018435648", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "3708044194186221316166364350380693753086231641296896", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "681416369604538900909413967870985701996718745962496", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "1261067583133518088421226317531401663174406120669184", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "185984341007530096951409737423286049184371791626240", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "183073704428495493015691600305471730332686196670464", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "24178961220464801868257764614908626578399407505408", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "13347921445503744859254290696317949424067879632896", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "1649372944904040405413790319125257330216958689280", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"525158466098608987984582988723082435961351569408", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "61872717271242088281824277745790284300432703488", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "11362035551494756923065160035964169982538940416", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"1285359364643612566176136687003299346189910016", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"131641858477990430779854096183427334949306368", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"14296570936918590088035219192863517145300992", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"751745415685967036779281659636206717108224", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"77907404800637356498299834468574225760256", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"1766787933827774140460364416541775626240", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"172726432804853153936624351526764150784", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"1128873795224680404553962471911587840", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"102455761301220466196695098001981440", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"44120654021864262220942147584000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"3676721168488688518411845632000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"7640314665548544849016258560", " ", 
            RowBox[{"(", 
             RowBox[{
             "252782257036383818349405318097085866931558867104950145", "-", 
              RowBox[{
              "676910402158193587205967725672361673867772051794948320", " ", 
               "l"}], "-", 
              RowBox[{
              "366390246887565831982417438897993854428350825557577184", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "567207964017994608803487558055458396000189473384025600", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "153531842334846706676373483100192716884621376581761792", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "143665693687258490960229331757840927144743002318596096", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "27792595903320381499495525416181384610438305895938048", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "16030389159027663515604578935683410010349519308783616", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "2550504554532951980329015221570535818647185635262464", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "915498983872954175179154062562486318563985371693056", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "128269583103251028256514429372675584160204264570880", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "28561074486454035117269865134408604870129462804480", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "3653742653825559416953716371030142872206746583040", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"494060497080076643047749156443755020165442437120", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "58826203008580333813033749737716314214619938816", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"4603761807557847600413345036285756471555129344", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"514636236848806880410691306697065528419155968", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"21238881724780986161900409759585599685132288", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"2231221394194884298647132939507092225523712", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"40480282018563908151670669632078411202560", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"3974332494723515013433775675938225258496", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"21050253266577384649593144847011676160", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"1911085271006391401948041699718594560", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"671508747203459956474770358272000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"55959062266954996372897529856000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"31912502159354445692928", " ", 
            RowBox[{"(", 
             RowBox[{
             "926973606192628039376397583818143527979610365521697689961487903"\
, "-", 
              RowBox[{
              "323681277917904519906331094685955823683979793444856818566633502\
", " ", "l"}], "-", 
              RowBox[{
              "295478951297340102424824433688507386607594343757187088646754910\
", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "55382906416552758429287593407627398253550213349004319844575104"\
, " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "25155616379560950102107237256853202363123369298446986969980352"\
, " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "2991302152586671505013503092319520477088362081401277856947200",
                " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "911477469584839777151575050435639817627578811328471902080000", 
               " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "72300874817511422545572197057727749545092564089788711505920", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "16719224995298254054305106022801002639897392795669939389440", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "892964978960045952359011267620640636937098632063497502720", 
               " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "167606221886828273500523711631664285281009700460286935040", 
               " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "5936805004525449847608591880811167882279273426550784000", " ", 
               
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "942947184510065908332431685609243479797827542830940160", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "21330705322459518637173450978616213704803108467507200", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "2947265113625252652085752089402545403105079585669120", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "39831501734240734896306428269656425169935684075520", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "4879084343242931629475229952621098264227343237120", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "35173192692119807587266302581111929645154959360", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"3869712382971499460465959056648073186734243840", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"12125229328164918059253085428920119984128000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"1208800024896307499151390672918885590630400", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"1063643858344371217086432747450689126400", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"96674842189876926992876307294348902400", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"5231484325494549362688550502400000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"435957027124545780224045875200000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"4093699462775393166016118784", " ", 
            RowBox[{"(", 
             RowBox[{
             "491920212231629361568689899952517886228100121072227401501", "-", 
              RowBox[{
              "591117249785555435717317764076051296138170083392791876640", 
               " ", "l"}], "-", 
              RowBox[{
              "433592197375992622202720115359796060868991031788489417376", 
               " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "298056406694548164218257376991525488164878621625010476800", 
               " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "107459625150600606160377305131260682474484698733500789120", 
               " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "47345530374557911762079583202314427394080817020434748416", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "11634759196488196425775075503987872561008041917559682048", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "3394370656287022816255868692735955213732637946214256640", " ", 
               
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "651469560279980893376554414203363423034426937959326720", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "126444522487852982478327045654579014537222814591549440", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "20381033054901669858972934391820095181441032986755072", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "2597237041381437047775767959737926571312017265131520", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "366998629631444015758942048669218523468785816698880", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "29746303344903290188733215789172257182211511418880", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "3782834423393150244048023258053824568776279982080", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"184068754018539798241900379599300076345082511360", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "21397169123480468989894431332726951601577656320", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"564644096944458162342908213936109327294136320", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"60466038404558674915071227767612672290324480", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"715802170497817685121894812377760032358400", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"70713801859198294503900908871524328407040", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"247503005742007712067423767685287116800", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"22480186173111478233065903639809228800", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"5240106824856557399972197171200000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"436675568738046449997683097600000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"1046889633337622590956503040", " ", 
            RowBox[{"(", 
             RowBox[{
             "27058142964369950450394138086115876244486234275706830784131", 
              "-", 
              RowBox[{
              "22001460377511203348126950967979052425418087534967380396356", 
               " ", "l"}], "-", 
              RowBox[{
              "17772042696994982369440505524821135918480654443485118180676", 
               " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "8123128365813294909549198738552758203875801987981180503040", 
               " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "3235727283619388287226672513002842380906327772963425762304", 
               " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "953695019763043270487823203693617674406615092733481757696", 
               " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "256601666404580159706690592563302669274941279444608863232", 
               " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "50780888515093076841279062981824904521913605441172926464", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "10522638298806713422349738944023025563157636953701071872", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "1407671927039776610856537512628999166666252389028233216", " ", 
               
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "241201061564442249468676543947955568582256367800975360", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "21513157287658950378741357364612223894844871399440384", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "3182599596674298209554007984214422613230756854366208", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "182988853385694718457065487314061572560561522081792", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "24023925898953257563881198110963714902203454980096", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"838277389447946216663230851591964121728982974464", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "99385555572498203328936856079808309627935784960", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"1895502649586597510752597331513218056711045120", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"205022041966351182692472015357956738347171840", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"1761953959469183888386902915048549352734720", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"174641375861148944286489734459073654423552", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"443948432636096049285039309990049873920", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"40332900169111539583975072230769950720", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"6795196265670684458028034424832000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"566266355472557038169002868736000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"18094388724353970707890176", " ", 
            RowBox[{"(", 
             RowBox[{
             "4952698153934435734734753933307464468831203763178887100536925", 
              "-", 
              RowBox[{
              "2602090167194788481966760150008865200144907761883120626642456",
                " ", "l"}], "-", 
              RowBox[{
              "2265931721695039276549678059452098627843692392905448952749720",
                " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "654212193803752974643042760113153382962541863471402317572864", 
               " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "282336559981050703487741133098107541276207705300574234746752", 
               " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "52352628078706028291965252170478863607445681614342173092864", 
               " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "15188202007173406667704157678658690268254168394489918696448", 
               " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "1895591948995789672143358375811718833040950309491169996800", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "419535383348551374855246758632833819652524006247763799040", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "35558047343681005507343263705481116086394534116429168640", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "6432219356784688565745308203071047186083483532355993600", " ", 
               
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "365119304313824127742342651691431508046857953184317440", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "56326101126743374834193874256686126427205624439111680", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "2067413296614772837037982615490987649214261221130240", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "279657329978712824347775926438230595456552340029440", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "6233284600091800391420078823922629400132772167680", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"753144468604533765679432523599061073009542430720", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"9151125632171037661255873249949090001463541760", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"999561245264761549898664840468928814058045440", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"5435196465496810348718292333552468806860800", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"540514037509800085944188207422379214766080", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"858677530592849261197836632142643200000", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"78030725793378957063621808069017600000", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"8052494838278264774626325299200000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"671041236523188731218860441600000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"4308187791512850168545280", " ", 
            RowBox[{"(", 
             RowBox[{
             "19268342999268360770805039781447534907891129246733985209686319",
               "-", 
              RowBox[{
              "9134282020336170491931273648918763952672536954534543054263520",
                " ", "l"}], "-", 
              RowBox[{
              "8063719312686447770991089633375978157008394426311633093916256",
                " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "2088795672072661154296187765788598379485762915992564686964992",
                " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "914863210661513362747383115928480333963963292908663559495296", 
               " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "151847747993304036432245434173037740962815120330683412081664", 
               " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "44678458599406488995486970481077319621027022939364713778176", 
               " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "4985242666347935860240714364384249167394428804447525826560", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "1117246051577472629464718904599557728154171871425922145280", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "84579930344327170936125634667597583202463938992629678080", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "15461105422193553170199329152234899038018344525717897216", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "783074821424539129248166545042550737746850615208181760", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "121800682874496809651253359985479005941858165675786240", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "3982920646528610692892637769163536904753680220160000", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "541982622795259723792119628455062724331543776460800", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "10738573225044418862048568232864808049543437352960", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "1302470704001534391507006303005060410061031997440", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "14023022681544341555813528168837394790078218240", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"1534779885643341147672485002018053663437619200", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"7361409991836440100153882563482791759052800", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"732570472971931535315981510704751192309760", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"1020080254214408072212801515864950046720", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"92702708569875221284028665338286571520", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"8311303061991417118249734635520000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"692608588499284759854144552960000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"1273385777591424141502709760", " ", 
            RowBox[{"(", 
             RowBox[{
             "14115344237268314199318012464402851230812292951025102525", "-", 
              
              RowBox[{
              "29106346152004228590933587559944500858421247970767068480", " ",
                "l"}], "-", 
              RowBox[{
              "17673261642558135386603427396906310976175754405491193920", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "21125295270117065942126826709523437563346623137167540736", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "6340071059479942255193523416329321904706899317387044096", " ", 
               
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "4709427316104464131786284645280143920312129014704371712", " ", 
               
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "989293134908674845205338513221362147675775722504632320", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "466777733924318535883449739302524010771309117828718592", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "79025941672832181090634243065657534216032349307656192", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "23816921978868203559567892956205820529252212091518976", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "3490215795640918790130976084915195854028936886747136", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "666348568838658983605177407850769526497801869983744", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "87927213387488499172873625974232357559095203463168", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "10363103567109236565429492072369448660383777685504", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "1258880639137729184877623467082403021837771472896", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "86962249249337336390210602542277860130706948096", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"9835334678142861611255302614002057103013838848", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"361712419236832957611782005844193307432845312", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"38213707662926493037272378224146997699411968", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"622131254792510929288050969459268203315200", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"61190258168406587285371575801412394680320", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"292176783334430535353488172773487411200", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"26529244046766572084562231316132659200", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"8421315889286381580323200696320000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"701776324107198465026933391360000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"424461925863808047167569920", " ", 
            RowBox[{"(", 
             RowBox[{
             "271768160697742210681060369069082119214023772457419783005", "-", 
              RowBox[{
              "454940326891661291642292431454589566552329986154985313024", 
               " ", "l"}], "-", 
              RowBox[{
              "299533735606984048869547317074221567604550315752256848896", 
               " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "289848137694465012471527178566292418134996855675700143616", 
               " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "93906930920135145805689527669834072240962984412868710144", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "57363916085378524821057385976478062230255390744430675968", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "12844543959906799560544268859482640388972712801139345408", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "5081386817898020920302097706479091254128574248791875584", " ", 
               
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "904320627152142088656235126754994292704696071546087424", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "232694473848479683511984295029674560492749328708796416", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "35391374314778463159603161673315802068129413317263360", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "5858631030928481449719906557170556300725399685431296", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "793655527029772095315843560627509174934795426201600", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "82131149007508370669229290941757185614655281692672", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "10151514194754129090171100426540530080908927041536", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"621881553482285164484953951157902333784572821504", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "71059624203330793296329503401933724076180766720", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"2335318772077640007152623580830957304429936640", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"247958515670094254063653878736638081803223040", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"3627544734798024554828936686320742637240320", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"357367153823133837436162247970517682225152", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"1538896355831189501819671327608070471680", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"139746108808101020897558300571079802880", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"40059105345729769482925406945280000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"3338258778810814123577117245440000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"69792642222508172730433536", " ", 
            RowBox[{"(", 
             RowBox[{
             "682868395743058576704695256620597304504126290962260222904725", 
              "-", 
              RowBox[{
              "494933904219592655587696274336142580269543876336149234024544", 
               " ", "l"}], "-", 
              RowBox[{
              "409000786577863962064733806281802571579596841850715700981472", 
               " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "165682198745212260862226584669659863270137256178549716260608", 
               " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "67605613671148672227245113416980953993661143577209010553216", 
               " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "17658187444346994747551289146148920133224147497809837511680", 
               " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "4858853152214380332568803990761332515144279184492248503296", 
               " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "853727490923033228419611809738113642463676527080256065536", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "180372508333926000855711676734171464430271802116398093312", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "21478052196075705537908665165211006457317464365586513920", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "3738881753314644969810515494905623629466468779310776320", " ", 
               
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "297587870552605698768719311079962386174304006360793088", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "44560672084423269169420757711374313746592294496370688", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "2291281805812641547553128821273737702650143949455360", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "303399986826941123881627360820973707770552469422080", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "9482204741723558842218494290369708872424772075520", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "1130269194619092298228553788562278402409543761920", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "19321825189118024392988229310684251447676108800", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"2095683139934897062904957544398203241522790400", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"16138607744348731482384113753600178310348800", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"1601113877118898515960167163535478677831680", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"3641551445316095620634948839209644851200", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"330859578487398614080853675343033139200", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"49709453471403930724705385840640000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"4142454455950327560392115486720000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"157033445000643388643475456", " ", 
            RowBox[{"(", 
             RowBox[{
             "90376196146565705575588500764598914931676925725372874887425", 
              "-", 
              RowBox[{
              "82950082971497188068262037134047712830626858204897727950400", 
               " ", "l"}], "-", 
              RowBox[{
              "65244649921392366571980151700173305840359848450905204992064", 
               " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "33858197754724282306416987611207440814997711456615597677568", 
               " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "13115913015284542662887114134970806907056423444297562064384", 
               " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "4385730137031623050830933426311425757292453890976747589632", 
               " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "1150060705264311087340082151804593016913662716662014152704", 
               " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "257427747039302193337145626167067344016612819569645404160", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "52180131040803491140518385339762597127443708029349908480", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "7866079782253136981645335871837322177032223341716439040", " ", 
               
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "1324045607960243158744614662937406695444642561172439040", " ", 
               
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "132590062558635903111499087280509539923040145873305600", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "19351706337776129065969123599946856873222497941585920", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "1245238900200156003303616452970462419172876332564480", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "161940280794242311532027636389414483164136514519040", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "6308148308982794189174777592343810125662320066560", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"743476849683088712745570727570147655791945973760", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "15803817737285860338354761782250658286534656000", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"1704218269195915150286054591690543034951270400", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"16313685175909093655329746096215791396454400", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"1615346928555362320283850233759286102589440", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"4576936818309272461807921781387821056000", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"415785143032714167593363067472183296000", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"78266678642291342630704486809600000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"6522223220190945219225373900800000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"11967188309757917134848", " ", 
            RowBox[{"(", 
             RowBox[{
             "3974870183446412737907559925772582371625170503863467001076440691\
", "-", 
              RowBox[{
              "153719567741060593428325462446748069120264365690183144554475782\
4", " ", "l"}], "-", 
              RowBox[{
              "138915262799258845679132977350827546942496011445139660179313824\
0", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "290147509930400881552380711649369534015670598095664942140069888\
", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "130346901926319639243628610594060134891944705799109605265644544\
", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "17338604496947052426251689287342980060194391975861105863843840"\
, " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "5227438827823839100791065392614546159905524605955286256148480",
                " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "465378849455726281139811248950956343635119080279760490168320", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "106594183280287870613249517613618494261786120037317371617280", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "6411376347020518862304028722270335019790149874511815639040", 
               " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "1193699914351815515220303978967708704638675256921292800000", 
               " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "47804340449525208673062281094530872658102792944783196160", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "7544164437012848786678175816330776579646158095830220800", " ", 
               
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "193883713552113032000605497474368205030373648760832000", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "26663141895667090974944594160742769439411953876336640", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "411912155857339471376001601846357998371531548262400", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "50302410185485303628819497225983546334041719439360", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"417847721457281058457259678790286183617181777920", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{
              "45896822862505749734072560986160578395038023680", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"167468616469348600158945412780990572527616000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"16686158993280981048205857265801980228403200", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"17342748726116606592732385848131479142400", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"1576219609845555844258702372087686758400", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"102759315782426226561100913049600000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"8563276315202185546758409420800000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"11632107037084695455072256", " ", 
            RowBox[{"(", 
             RowBox[{
             "5872825208789463697102194894388909614703740729221937714969273", 
              "-", 
              RowBox[{
              "3811760427500131616249644084421886291602614871836307206702848",
                " ", "l"}], "-", 
              RowBox[{
              "3212761684465591705558659041371586959966089245511470001172480",
                " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "1158874353586202668274267265423954058877397803123654647567872",
                " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "482919875921182174194847540300337675392439031997215833782016", 
               " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "112230750650927013276184799513720310316922134395876594116608", 
               " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "31497079369969282044993852513006618550944030166349369206784", 
               " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "4928837374214029159775873871959411206584469065933553049600", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "1059432083322981960939559070843441854498393179463794698240", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "112526603202095695993781433361426003820741342326959308800", 
               " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "19867619388864417327603108022139773457544120322088697856", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "1412690545218761445361989419934963412641339001413304320", " ", 
               
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "213856409726608140602900548258913008655694886332006400", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "9835516336146024418782897215498033509870480486563840", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "1312525114985640984128010192460544877751092086046720", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "36712635733102794371536723410064314204323410083840", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "4397664260481439249956549359133692469412941004800", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "67270753055777338449805007042691608369273241600", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"7314871658318806585126639703131624395558092800", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"50346859377750683469087188537736219013939200", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"4999202603359366526254340495419308842680320", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"10137059518224067166485841255492852121600", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"921079942966137849982100638799600025600", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"122849302684999605124131905863680000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"10237441890416633760344325488640000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"3877369012361565151690752", " ", 
            RowBox[{"(", 
             RowBox[{
             "21697395237990856219374694595440874448893030084405396520508905",
               "-", 
              RowBox[{
              "12654661903345680141698488099547091765011424892321189893862784"\
, " ", "l"}], "-", 
              RowBox[{
              "10852295943091214023533631572362165953130993931973805357059200"\
, " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "3497833300013238750031242040777009431416680392109818889243136",
                " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "1484872294733893901366786048383989757973077000603553100572928",
                " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "307939921911253936724438708628858805883167687546297335576576", 
               " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "87949169049839153768112599127636208997794614807317321234432", 
               " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "12283320894147410168806186116459840044731989601664755261440", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "2681190941840104707443253227848047303493828036095200778240", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "254335226052288092492300284822258589305977107965889740800", 
               " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "45480595394668503685538743344026009485845238088968437760", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "2890030862468362407456393031500982235919086425992069120", " ", 
               
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "441845394670633714989450478681103889853321885665198080", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "18165544891522963193925493680112908059081255052902400", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "2441369575742696143343620083369716861785287426048000", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "61026262336914387616038479316542459466405830983680", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "7343095006641984761028417425197770388474806927360", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"100271907713153272706365658953840368861944217600", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{
              "10928878717829604959514221795844964317396992000", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"67003794782469845574616202144958149296128000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"6658431952935074280532705639118187528192000", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"11983926019593241139138007075302198476800", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"1088956359789783877333123940083354828800", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"128207001714272453920404768030720000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"10683916809522704493367064002560000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"35901564929273751404544", " ", 
            RowBox[{"(", 
             RowBox[{
             "1870192839636057782573886341105596756985943555476713429116502155\
", "-", 
              RowBox[{
              "800676817262917702194531250606049645389953815228255668779549408\
", " ", "l"}], "-", 
              RowBox[{
              "715571797340325669576358988728644675273358458543020165402418912\
", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "166438472428004774065134828440730174619503394982325287270049792\
", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "73874446877543030490369756579955264956071617412610913958634496"\
, " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "10979212804676062055600503407531071284774242472937585597030400"\
, " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "3271921983346264450919122346537970874446514575869754206658560",
                " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "326285549727312306854549508093323987050947374270714412564480", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "73961578628951779705266152777857925372686358934991585812480", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "4995665155154164589820871194267008448015735800646217236480", 
               " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "921984479878451377988832306734907940190834890221180682240", 
               " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "41582906072263911528113192649416702783121893675520491520", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "6516872339429241055373421822603480032744045636144332800", " ", 
               
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "189295744221145525651014674200302360281354781893591040", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "25900448684330344499853233772863068473434121625927680", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "454332357918200554161864403171052747610206817484800", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "55300821649896579032893428786327273032417311457280", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"524757815862187022073735574194413163812204052480", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{
              "57540175560236314403717835831376724715970232320", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"241769285926024006931893360935251166520934400", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"24074980800119729774508488986136783188131840", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"29126221446223432974847742080982817177600", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"2647056830060714261495247967765502361600", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"203865191041330396838287009382400000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"16988765920110866403190584115200000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"48734517413992775785906176", " ", 
            RowBox[{"(", 
             RowBox[{
             "121337695453439414931627353114071199527216652641417503676615", 
              "-", 
              RowBox[{
              "126735957156527725293052907114666065530950362674983515890720", 
               " ", "l"}], "-", 
              RowBox[{
              "96584834056057825505372753389610657080175871890363237768736", 
               " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "57374167398741220144118262149027683606230214311112143297536", 
               " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "21509485790502605849425855874207513830876774437082713671168", 
               " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "8217662984165468926828578574522728885654256149222221664256", 
               " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "2091540414827687583573631090929587046064441524169454702592", 
               " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "532517999393593510473017276753867129979287020220397076480", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "105245277804472599982294055534062677276095223617710182400", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "17953042401848343553815944623489831463441842656290406400", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "2961477958588737190628359947160016583659096553219031040", " ", 
               
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "333903423990673853410127871675245262263350484213432320", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "47999339726172922217278835778929971412390449127096320", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "3462259290843240989498145750728509000030421977661440", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "445530932315198399395906051229992824370777135513600", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "19385053362430952945631003374509368907148096962560", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "2269832947261665867937790342687143647690211983360", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "53753656575546315546571211215389929129210019840", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"5777380141310267876634586604820953092702863360", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"61523104705101800487880687130479770678067200", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"6085177904773680333952800747417463443947520", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"19177652231046677976236288940096828211200", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"1742022549856666579860317911414682419200", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"365316583952860026232219317043200000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"30443048662738335519351609753600000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"56594923448507739622342656", " ", 
            RowBox[{"(", 
             RowBox[{
             "9679246371931788480412714946245408925242316735262988069405", 
              "-", 
              RowBox[{
              "13582747527715376014896729552330883206682287637859068251112", 
               " ", "l"}], "-", 
              RowBox[{
              "9501960772677121348253310148692503705861088918780631328872", 
               " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "7670555696238972554316337221346154767044812105527942079232", 
               " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "2637086856154200389461306336069113505963348435121055708032", 
               " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "1356600466215268185363888982625902545970924014348559170560", 
               " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "319684573255626334174668481718553055410133443327880854528", 
               " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "107909791835779456173820200702467905831321210550185422848", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "20009661857869419163311281270100754662076458489142475776", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "4450778617560756755879102122779314421311155395630366720", " ", 
               
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "698465963579504392860915109982585526613184421430722560", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "101112750142771191916131050887771860576002764214370304", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "14010248762869048365131363582125249240623509768372224", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "1280294704101813350779433421841941387278823467253760", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "160659484683009681976472223990646508185667292364800", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "8759607402761693311188530617157689871382221946880", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "1010055869168778769863519599732269623166034247680", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "29724283483099419092028020583262295283424296960", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"3170251413816750753792214416710955715673456640", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"41713389783309897180610104049513053709926400", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"4115393728588393678047763537865010829066240", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"15981191116070300839817279985271858790400", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"1451396486350548508309832318421722726400", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"375409475437167946461450181017600000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"31284122953097328871787515084800000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"18", ",", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "dt", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}]}], ")"}]}], 
            RowBox[{"6", " ", 
             SqrtBox["6"]}]]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
        "489590154553596440420035552629663563994463086569044832792118423448662\
835200000", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], "36"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "dt"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "dt", " ", "l"}]}], ")"}],
           "19"], " ", 
         RowBox[{"(", 
          RowBox[{
          "1122542460038873964456252981905731956143245991475066685216731955200\
0000000000", "+", 
           RowBox[{
           "3508785914446597633519298592289526129624868716544000000", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "232646179186380062220412"}], "+", 
              RowBox[{"2660245419160506604389", " ", "l"}], "+", 
              RowBox[{"2660245419160506604389", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{
           "8801302460986448913509946301729580592704520192000000", " ", 
            RowBox[{"(", 
             RowBox[{"3257207775648073593995926039", "-", 
              RowBox[{"76190510162532125361759210", " ", "l"}], "-", 
              RowBox[{"75942399056139194914945566", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"496222212785860893627288", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"248111106392930446813644", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "+", 
           RowBox[{"3413896132060390221763720930362201735168000", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "189692570365904256718196513468005993549"}], "+", 
              RowBox[{"6811952321339799612140964659148964934", " ", "l"}], 
              "+", 
              RowBox[{"6766608001402947666913562394820577486", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"90620073685892025480876828613939344", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"45138621373416350305619164199880792", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"205698563435594921783100128506656", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"68566187811864973927700042835552", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}], "+", 
           RowBox[{"787822184321628512714704830083585015808000", " ", 
            RowBox[{"(", 
             RowBox[{"13421917271053810311664024815890375119834", "-", 
              RowBox[{"658173324975148826512865204070614138111", " ", "l"}], 
              "-", 
              RowBox[{"651452665824138375878042328321979761521", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"13420544393918432739086607889502335164", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"6658354991194938782423318564130451758", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"62251466339830634565936268117937184", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"20668521151106094891901774994442720", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"70257967574957111494555181316864", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"17564491893739277873638795329216", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "+", 
           RowBox[{"504264663434066487730191403300253859840", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "263676753990832138740391803579777331419561401"}], 
              "+", 
              RowBox[{
              "16564640151228264848662973499777767375293219", " ", "l"}], "+", 
              RowBox[{"16333865326199277120236690876644510281486187", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"460455379945821954161517143317637153114448", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"227493906416970394781892499491303406551192", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"3275244415405794138320001898373905433952", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"1082924649084375019485161073074871577248", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"7557130592859913092402114184995900672", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"1881957263336626829846500152747171648", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"4883589918900962169352262334535680", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"976717983780192433870452466907136", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "+", 
           RowBox[{"99225632316817490698581543349125120", " ", 
            RowBox[{"(", 
             RowBox[{
             "13499523048119295129442379589972719903143532135640", "-", 
              RowBox[{
              "1043787930933432765824367896947403988216704002383", " ", "l"}],
               "-", 
              RowBox[{
              "1025175331356860226749809919230853095437703553381", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "37104783457651218964678622736362812357838281748", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "18251671896532192365569918617675788651163315562", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"359969798007755656574330052916100707695848000", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"118500943191291510550034525426076577236505920", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"1274253518048636119499866268144568950982400", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"316035190566199754617664590667135683926208", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"1684241707188108362368447839467531880960", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"335630751319546529974153161356669044224", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"664140064404623181565312656456726528", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"110690010734103863594218776076121088", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "+", 
           RowBox[{"3235618445113613827127659022254080", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "3432178013058547422307829938194808560451563140271006"}], 
              "+", 
              RowBox[{
              "317805967570410819675251237849043224792108046516395", " ", 
               "l"}], "+", 
              RowBox[{
              "310837855611286088765263862030471904573479835151815", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "13878523408017052070576639452828011101087371621752", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "6795219299459033438547764968886600327485153016500", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"172266385105948056448514480103915900892311219952", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "56448976490140851687629476239003063311353666768", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"832100141467055383282797533638158784596779264", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"205489092355365906860889928726450371833494208", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"1688129076689404880672676800401958753764608", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"335126901018710299167261053277574949516544", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"1362174574634991867398572683339239172096", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"226304429557411427728433227513420428288", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"334461330040253925228716789132046336", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"47780190005750560746959541304578048", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "+", 
           RowBox[{"13346926086093657036901593466798080", " ", 
            RowBox[{"(", 
             RowBox[{
             "5786727070463232619107523449286908508462470707787383", "-", 
              RowBox[{
              "629131251580725022806668136442840761691706387361044", " ", 
               "l"}], "-", 
              RowBox[{
              "612629314876489128179030345518949854711123390191628", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "32835856827943767992035806221752242020140678124688", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "15998665604167405539799694890119260027921097035400", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"500936898342947627767564630388698298405294007424", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"163353343764348308964341269452319346441031388544", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"3097348506535999984003803942182901719818035200", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"761439940468671068218956309343993247735667200", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"8578599200721267177432145289617534692891648", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"1696205856457541124506518274846118642349056", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"10630087268206881527622944781718647435264", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"1760097299921507233015392370090449954816", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"5343602807986658745767497527951753216", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"761359072898557522163868146159321088", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"805102725528919464024028847800320", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"100637840691114933003003605975040", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"22698853887914382715819036508160", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "20135863505993582132851532201301465359566110084940612222"}\
], "+", 
              RowBox[{
              "2532522406018816258205480935252101447832305146200083985", " ", 
               "l"}], "+", 
              RowBox[{
              "2454616729426258775872013461846133899595177201322125889", " ", 
               
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "154862465801080715925895006867290588501819898644681184", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "75064422621999154213084201183651250947728535506859280", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "2825044750308882528277830476565918750049821614070592", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "916514895111193295472599481861037478284982598572736", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "21479611778868787309236733618756300193491045097984", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "5255261240378487773101621065785144324455693257344", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "76190706641957771954263048885228832047747617792", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "15001248907126467632983869821818284693002470400", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"128954695563157664810745704139360664639340544", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"21276422223295233054043504316374475236769792", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"99597144714550232421875783221137838669824", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"14151289676875376766439505027408932012032", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"30737338514236018129883033611787304960", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"3834540442012904426010559877579243520", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"2691837270563943608759761374412800", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"299093030062660400973306819379200", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "+", 
           RowBox[{"515883042907145061723159920640", " ", 
            RowBox[{"(", 
             RowBox[{
             "4509552703224369417938022153942279933610690759621058015531", 
              "-", 
              RowBox[{
              "648668704613160416466713721487140871824265037357899620486", 
               " ", "l"}], "-", 
              RowBox[{
              "625612944294841540175648958100882963402425113526263833938", 
               " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "45782193680827923467845265489401508102397284916135318888", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "22070025351195431286580188998892945585890816494680735540", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "979005095423274543310998807658921998933813723439544064", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "315890685941329073146823081388117176360253871386216192", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "8905393764025311251146907941383490138873364003355648", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "2167819867655487389425543795629119004590663112730368", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "38863916939797773708727644519696546385318591770624", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "7617833668412210948975573179619304981867680305152", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "84286177058694252093785324829950362951718191104", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "13854623707603925752977029708667928264324521984", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"88962481060176771262248465506044189224665088", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"12603327547598006394101338276292510360469504", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"42204975616249361384957742958534696108032", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"5254154555836860207205588368419871227904", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"7574768864991745124356171577032704000", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"840552538561170099741467051950080000", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"343719927761902690630459981824000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"34371992776190269063045998182400", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"2708385975262511574046589583360", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "3791659290994303412108245569932399111603524551687473550859\
"}], "+", 
              RowBox[{
              "618185519014459095856502214429782316026358482140731314766", 
               " ", "l"}], "+", 
              RowBox[{
              "593089624764056320637968099312224643623794142119816173974", 
               " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "49777633913358338160437775319221714043641229022893334544", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "23856743519660687256910083929781923646142540186413254040", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "1229225459752000267653902651314030122728734544870609952", " ", 
               
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "394345486204131536596421542236294738079287544287072096", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "13114072408583116721487125858521994275629520053894144", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "3175253594100858807479829115755821955776831482554624", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "68506016822782365181243471642246444902603994493952", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "13364722315799808859629176145914961547990991803392", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"182889567547967267057466231168301930068456038400", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "29944159132011059635806843763278544067427151872", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"247484247332745419871698913398821874091147264", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"34953045240568809436955211743249938463342592", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"160537848386377479666771625715837240082432", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"19941605949426202315295033678948098473984", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"44314764041026376994123200927321948160", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"4910804426281084250837718810649559040", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"4123120927942522135835202945024000", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"412044407702026674768987881472000", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"76481454921582518437832294400", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"6952859538325683494348390400", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "-", 
           RowBox[{"273424549085932365512043464658360729600", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
              "217075000834950955208931479755718664693461088", " ", "l"}], 
              "-", 
              RowBox[{"23503422619416104226484742936564924082314208", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"332237791852685643485593442579788084209527040", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"35942973455996899889119188199817332757484672", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"136848189820469988173076301955315637914664960", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"14772197198466474165767357008094254200946688", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"23639987099736114392577972305751897382846464", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"2541508241980162986747266861333073936384000", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"2048953285626859632288268836438387774717952", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"218845425742119730275377478372836241309696", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"96909372034136575988648640786142460903424", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"10248846175021838896049453132613467242496", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"2582552348299929242935127192775161806848", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"269198209418261927111561535076593303552", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"38472243889427035664330546182566707200", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"3927751242392678589662200070613762048", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"304443330594109629200375508186955776", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"30177592347318644594599878318882816", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"1141245181727223772894250642964480", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"108524901775969072351305025978368", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"1595988008417262429900086706176", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"143316005012882762007834525696", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"462734069775937892819927040", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"38561172481328157734993920", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"64485380363393132715394990080", " ", 
            RowBox[{"(", 
             RowBox[{
             "613552817543089046196339667081359445659634976698176578982003", 
              "-", 
              RowBox[{
              "112572218049236694877033620883927978888210025811207112536642", 
               " ", "l"}], "-", 
              RowBox[{
              "107399897349221863966194034435980646335856277473197597269438", 
               " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "10247157336276151047630062161861882005305494287861892582856", 
               " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "4880769675680211895953089699447759783831327740626563243332", 
               " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "288851935779592539221923498523793643651438937119674409920", 
               " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "92099111582640856717209063833060407807811306451325583424", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "3560615833548946623973771438792420318826094092332073472", " ", 
               
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "857220516155020873548928917199903930224963559935335040", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "21826885310613699204113337443181845506408752066235392", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "4236872991624880787816425729064266349902017895916544", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "69789445922971611372437562557263786324289414393856", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "11378820244635310769902908100819858247303948937216", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"116316142624419917277185278800305552930974040064", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "16374209080804298589166993289475883953433116672", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"96787198750722409522164340074607331237953536", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"11994754629137428280801766191151154587205632", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"36550823536914190162364756942096992174080", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"4044626464971792862538483528152899256320", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"5233179736073122983099421679222784000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"522620972140883193852067744402636800", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"199136183912828806159942130073600", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"18100065714906042597056289177600", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"840973490806425114378240000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"70081124233868759531520000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"48364035272544849536546242560", " ", 
            RowBox[{"(", 
             RowBox[{
             "2764466618600418432884315860139734150141987226342109393166342", 
              "-", 
              RowBox[{
              "567528236796410963715596299958289595152543516449717852176783", 
               " ", "l"}], "-", 
              RowBox[{
              "538229781520243933567110397609883000660364982161570496833543", 
               " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "57972007817889557925267807562039932370976587467319572982832", 
               " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "27430345908085033191537667156027568960135967912768037677736", 
               " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "1848350211456468004854274942844298582498201568574220209568", 
               " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "585496352029562675143142285692724320811730670727912690784", 
               " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "26022548822375614152515761193647800497391332932666341120", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "6227090832192719635337267459847602604066670027408778688", " ", 
               
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "184418804183044312057163875500314723207719050702065664", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "35607824599583734934028572640799394031401779849801728", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "692351408187175611465472712712036676865392807821312", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "112385016818040547791671834779734258264025390768128", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "1382814204264007612042700136091671025523544391680", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"193992042790997821970265396603229494145708621824", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"1418016641791575816398904070963921959410466816", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"175302531173961162080457595570261441442807808", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"687307908188467083668825222264699033812992", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"75940827497892261912896212344276558348288", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"134697761801437506770583312607346688000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"13442154306869188363422390534026035200", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"7891386961065915102220410893107200", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"717136618430458414725324550963200", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"68399011799348780438913024000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"5699917649945731703242752000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"36273026454408637152409681920", " ", 
            RowBox[{"(", 
             RowBox[{
             "10965361097277411331402814307219988069343190798573692508015117",
               "-", 
              RowBox[{
              "2507245419301121950359296524190033485716499971927544962471250",
                " ", "l"}], "-", 
              RowBox[{
              "2362668288498827496512877801100353742847505391917972795074278",
                " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "285690040150398072194348570788567506584335851369132382432344", 
               " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "134225873317768066826894077170258490713582572375991036488556", 
               " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "10227304658377225820927380158924762369494746085563282248576", 
               " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "3217118259348328166093254418639576738007412573860526304640", 
               " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "162955229425331764820423589895316439948380066822262354432", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "38743282268040027654710385408168389267209346146404212352", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "1319750388331344890699884616742712432204929590618950656", " ", 
               
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "253378078532758009893012218381575322644830487679996928", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "5731362845608424791220523496639893505643646533996544", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "925962680048856606794811576225603756948796412368896", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "13448572880641345172609537130649034944812586893312", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "1879771834480133095648604248065436516821424275456", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "16536249404133432851926003793414587377409327104", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"2038988596623584316763648581020892747647582208", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"9883191532921375691769582010515521185382400", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"1090251370542634528097924690834648619417600", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"2487346583522750847768421763851891507200", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"248036088421645286507993353502891704320", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"199568938334514494946399173895782400", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"18132416931839299990396577670758400", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"2664476307087629692572794880000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"222039692257302474381066240000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"3022752204534053096034140160", " ", 
            RowBox[{"(", 
             RowBox[{
             "345535962359149015178656168670204226279436437207315385362868695"\
, "-", 
              RowBox[{
              "87674355612901311918380496195152580076260366401673251711127306"\
, " ", "l"}], "-", 
              RowBox[{
              "82054201602427834329677277098003387501192987468186490885150674"\
, " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "11089918025798069713532770003089885048001325790448134820791952"\
, " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "5171003848000773255209646417913383357968994889311523900648728",
                " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "443105485749494035726040491829423560694328826478047665353632", 
               " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "138344957268018198227329590108360562960332790349205339711712", 
               " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "7931735950069846596749671392561606229241731918606160597504", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "1872815452338315917520424995443151674437507899285798908288", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "72743357409618086542381853491855954520151491955379714560", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "13881693375169757571788234782938046307752487306913593856", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "361236805856044003487642048810755654946515115141959680", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "58069573241836024070200356731217239153450268852701184", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "981118401473368541617151737918838839623393835671552", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "136602792305409394918358976578762910934590559887360", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "1418169986326222200530741678319358106504841658368", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"174384844520093171812491131459055896865529823232", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"1016929016201234045369259401643184965774999552", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"111991463130333732994718167697926147869769728", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"315766751243678032963738772447835822489600", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"31462724450689832597880719218743469670400", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"32552313278315717352946775670285926400", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"2957018453370820050547848282479001600", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"595500977945378583093546949017600", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"49625081495448215257795579084800", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"566766038350134955506401280", " ", 
            RowBox[{"(", 
             RowBox[{
             "4279351212646483341793931101668798294088449041197856747806855989\
", "-", 
              RowBox[{
              "120147597317088602941150340017139300757601349582867220950576404\
8", " ", "l"}], "-", 
              RowBox[{
              "111618813416681186586473962731115255813144847098506566267945643\
2", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "168039200534424975945655236062520265045391996810060706126175808\
", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "77716458354812397183215199037691659710175141283910592615292448"\
, " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "7457538575261293438335053283764795903415421288853400622183936",
                " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "2309731586839984387764368935869765478746920859893611999271424",
                " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "149083450837875896417574576886966729543889571439282607968256", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "34941288309529940081891626148302182791427121986258068999168", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "1537009047869131481454314889812810609112268877644801708032", 
               " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "291416703560593208377669251735764087947832675300170248192", 
               " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "8648679172761140066314776398255219240907282521119408128", " ", 
               
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "1382869067881701672083657486289731734266597462913081344", " ", 
               
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "26877400196464813562122988516987262594003737180897280", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "3726705747581857087809182425502538826168085140733952", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "44996560662935426194641471604516745689564629172224", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "5516805586874315360513060974437063853669327306752", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "37953783264861940710642570910454874599394902016", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"4172245954316320596675566639838517510992297984", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"14147733011149321480467507611246610937282560", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"1408470587645263677009940425364233504423936", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"1800418206538479376694396774642614272000", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"163512077635473031857939051048232550400", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"42340376638957144436376595542835200", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"3528364719913095369698049628569600", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"1615283209297884623193243648", " ", 
            RowBox[{"(", 
             RowBox[{
             "3086396758564905273322259279149370556454509757223747537975563443\
", "-", 
              RowBox[{
              "956753697885510977922290110055975026144501811857575848624933682\
", " ", "l"}], "-", 
              RowBox[{
              "881777358675036849921307127930140517094013939494052898706505970\
", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "147484124390133830989927619221929602719349783404808333120937344\
", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "67611843135737769916234564294467178960050240094029824160886592"\
, " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "7241376683591812929492502344110220406372340441000655868263680",
                " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "2223449244168840668392887670789705161146860995678692613815040",
                " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "160889386790379828148584899944543891311373695345522445035520", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "37409210330239120387424118134461675807923304575032142154240", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "1853629802695013459907018284777891977928576344046510653440", 
               " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "349016926134210610840486935956391708935194363004695756800", 
               " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "11732763741980618946165585578217696063115789386109747200", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "1865280291978135669705082124625453088501248797637181440", " ", 
               
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "41342565708376124380037476090279754343531534082375680", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "5707083056752295007319440968832168056062970615562240", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "79246662029779113887264657205257472818011963392000", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "9685792504509978516071318150527981236268648366080", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "77467237011404825366174250950084233413210931200", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"8499727144990091011990565306156412716030361600", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"33987925948690039788492387238862979386572800", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"3380604732572003929607525061580359708180480", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"5195259506949303354829872902115950592000", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"471717874310003227087247257525813248000", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"150898566148644826960151841865728000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"12574880512387068913345986822144000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"618865487909432132770316943360", " ", 
            RowBox[{"(", 
             RowBox[{
             "606967664498367715517470979446825470071435941974010775", "-", 
              RowBox[{
              "4429116176502181108109786348569660021758462592726910736", " ", 
               "l"}], "-", 
              RowBox[{
              "1395594216013832662131655061301300694803226168691675664", " ", 
               
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "5344637251878513734900239611055222415188660230836169216", " ", 
               
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "947127335393758851845898896375053409625541482262344960", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "1848761615297184462861912280297448637758722947961307136", " ", 
               
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "261504763099499497075396186465238735034904881456037888", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "275858663059992572923850638073341248889114780648341504", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "34850553511257298952905206783283967461535190419374080", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "20978300282341173260873876430824233375406456444026880", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "2477394189442652687912322394742490850486387136790528", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "879108029700495544572437113550810346884199088128000", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "99034594651477152830539215995262715241932326436864", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "20893100311900092706397881549148872631714794438656", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "2264451206082013075185758343409171950707020922880", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"278865260015157204677044054658459795458667577344", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "29126702115500566366120326814573318853137268736", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"1984151371414138355882531870366090760686665728", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"199033661450241866537555030268331891259080704", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"6707059857505638809961585115265306701332480", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"640958522825840252010436865496367100854272", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"8480479374664180112684015162733075890176", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"762409149203367206175482812118876553216", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"2228744666256304618664922436966809600", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"185728722188025384888743536413900800", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"5088449567255330869444828200960", " ", 
            RowBox[{"(", 
             RowBox[{
             "44449039448824385591246854672375783557880869986571236511", "-", 
              
              RowBox[{
              "121426580204550733474980149267483184790749989987277268620", 
               " ", "l"}], "-", 
              RowBox[{
              "64599588128977162016751344858047982783462047683229347172", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "103531754541391647740167521457567006974956236426474951248", 
               " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "27340632950305165567294879836656052968648789146786437416", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "26887257121848264296213901023610899973174552089899147264", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "5048536636034760412027347274431734945289696684721463296", " ", 
               
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "3109330968717086858466327724625715871398699374288764928", " ", 
               
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "478583558971467896387256603285261919409950002938167296", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "186817178022072570439392488131171150900524106982096896", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "25276019220937258887131168780480928343140562841370624", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "6263240920994318927901703629429626891815245815218176", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "773380656002863532065044137691013190911536836640768", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "120112300207382709219247921532879656328322827157504", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "13817596002699324465519140056492620554756566286336", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "1301505772434095577797389059817026628300327354368", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"140949709490140962056560591499478646380398903296", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"7552068928006714371121494000657593631938445312", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"772466035683785493848445583281999192352882688", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"20895946226329324338237286505673263614525440", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"2013511254233258375361335915234888205205504", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"21698486502923865335866765554051018915840", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"1954581157481321551720477921373522493440", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"4697875983304227674502175943294976000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"391489665275352306208514661941248000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"309432743954716066385158471680", " ", 
            RowBox[{"(", 
             RowBox[{
             "44319288159226788822312883336888570744886652703333404323", "-", 
              
              RowBox[{
              "173582196057505738897716113909308470641703994301025519440", 
               " ", "l"}], "-", 
              RowBox[{
              "76939302644130254252692872153372381509243033888000111216", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "173534460514938844474574103647891136798590288667582466496", 
               " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "39328119716662917826542994597599655969380159543226152160", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "51600369314310706079475126021048643237378640348754108416", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "8628999242948970077426742507094759259315139744925753344", " ", 
               
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "6743565223816800684988962232212746476395877192992817152", " ", 
               
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "953983478720205760566016745938823601908686815029428224", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "454186691631853513132160905853521063192387555751362560", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "57878541141986021378922539321764411150095538345476096", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "16978094383132471355157061219970633836921162259496960", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "2011640320091110822964063010717280862874367556583424", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "361709359818553509819709641535561377780685135151104", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "40491737536615520928292076998120230815808083722240", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "4342887807524114164692809751546885746514072698880", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"462506094079653487474187491213632804262823067648", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "27869601608648218854183841830329351872243040256", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"2824804665476325002003750772638341382858080256", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"85152649939026413479049953225246962341642240", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"8173294286300791238841245838499236427071488", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"97509825630354550018728050528529810456576", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"8775397408524545586351730934333168418816", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"23251876756945815862269017807074099200", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"1937656396412151321855751483922841600", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"1696149855751776956481609400320", " ", 
            RowBox[{"(", 
             RowBox[{
             "1340166299703706893441440500207954068119190130871164288821", 
              "-", 
              RowBox[{
              "2825659426119093147887525287516944721536099884125888688824", 
               " ", "l"}], "-", 
              RowBox[{
              "1689426988239881177998936826262292189882848131499525439992", 
               " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "2094054734305272267476130569173352219119199182356318764416", 
               " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "614847303472369355090810365487452302489845885554684296384", 
               " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "480441254011103120175534418958355279376926080309558578176", 
               " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "98283675225226806144267189450161960349989284074473346048", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "49549094304441294566849600506960812839848031077955067904", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "8144007720721957218490983709296710471090407956643854336", " ", 
               
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "2670946728657120281402195091874310765230942604703170560", " ", 
               
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "379315595250481920718104176560333139275238726043303936", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "80659590976488248638066267515331078218051634559188992", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "10308758286533691615260587559507962355386699976540160", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "1397084478412288276919503726036272445225132642795520", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "164505273577445380658741912172869119771086799503360", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "13698087650774631358288435756819898580320802308096", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "1505274436468822368914339191916667444272769794048", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "72014308556540761793253658461092351178493132800", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"7425569363393570160736949590147480533598208000", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"180706177923196162882448197996999159746396160", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"17473528917752385083895797492193427137232896", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"170314372916531086348493178487629697515520", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"15354739179506410170733641836565700280320", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"33491903761910857006081856570916864000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"2790991980159238083840154714243072000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"1130766570501184637654406266880", " ", 
            RowBox[{"(", 
             RowBox[{
             "13963851569644285253372346958080080770982518666370458334249", 
              "-", 
              RowBox[{
              "23959588418895661345702231290615133405172202816076895665184", 
               " ", "l"}], "-", 
              RowBox[{
              "15553182552133797868695939896956618974757587375028029778944", 
               " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "15639151510295355033443048549872864156193449313162520412224", 
               " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "4967166384508077367827520981213246557766920173853131776032", 
               " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "3197169722842018460113519823970320324204287962726961766400", 
               " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "698911331831662626616048108699339639058822516791007657984", 
               " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "295850472390384919701774931849040843854508569029858148352", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "51258333234514437278914550454478733520191395943081963520", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "14372985310332399877146421552913291913269410289708236800", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "2124638762141555128521169320006225588214010142233788416", " ", 
               
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "392332539291480330764087588505353579557421707781210112", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "51626757142006881139894005025447585536787662907113472", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "6154166287834968014010870422457177962502218642882560", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "739372231523194936142661497913364493450767729950720", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "54712375462738021867436404194887109607816033206272", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "6089842928819644620535706044658685472110259732480", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"261006718076323566820039738570557710653194240000", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{
              "27106579620842557045437827704040594066489999360", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"594587905604011494429850886006141692632104960", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"57674919748620971210723030680639588999888896", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"508910792867369847033584182563458724659200", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"45916171202957808477791642440512516915200", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"90899042723334872202595629671645184000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"7574920226944572683549635805970432000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"278891398321142658230812409856", " ", 
            RowBox[{"(", 
             RowBox[{
             "39538733617403780996722178638944335635288196651395591888324953",
               "-", 
              RowBox[{
              "29892800047033215651080084035787564972457322380404504909683452"\
, " ", "l"}], "-", 
              RowBox[{
              "24447941899556450018930142092335993277249370535806159592926580"\
, " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "10474688393681913059630218081285726029488514675702655486110480"\
, " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "4215948225203444328649872542602833985996401002051937303350664",
                " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "1180742353215073019503081217434368891172408389927460362932224",
                " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "319749560077334493554070725299814710337277638200614084612096", 
               " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "61184514939464419103476921609375195581844532669044331298816", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "12703733110349324829067975722757941513352358448784018436096", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "1678999810489517248473831239240827736719436160944150380544", 
               " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "287022588278611191454526083174312559133808811799959339008", 
               " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "25989152759139810407213514307697618131934007455215386624", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "3821478390140947033583812161153573159485942074641940480", " ", 
               
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "231262264347144372630008984717068290439685499359592448", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "30092785691144562013457154244267221755212794748207104", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "1163548527734993719231163134087459832261316349788160", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "136518989505096308478075618301735073697001405153280", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "3127011707338147561762902077385090551795196887040", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"334775555666193920673874699854314118612233748480", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"3987824409205210765947603358348433278422220800", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"392140751632025948580714188751123264118456320", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"1896053691003911258721341611342498533212160", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"171654053730038866569284114794601313730560", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"186381817552973750020941073562468352000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"15531818129414479168411756130205696000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"4590804910636093139601850368", " ", 
            RowBox[{"(", 
             RowBox[{
             "6295627573848834027279879637180206607218997206247699345352729319\
", "-", 
              RowBox[{
              "316410850135938607907273988705272901372194673244965778774272504\
2", " ", "l"}], "-", 
              RowBox[{
              "276781992676195305374947631613676879793309648816362884566131283\
8", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "771635545484957331303662333721310765850868562559309400528147672\
", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "334030216020199711277314092936015305916739553007908619482848364\
", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "60567578983877575892062476526790539525362099225735497134193664"\
, " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "17585703072697795660839167420278900526771331878083099308833792"\
, " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "2180483035315921903968853436348056289630014216858136042876928",
                " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "481803820993094927129519049083032506133082394924549581134848", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "41385657366054422871446071275361738412572112236008957829120", 
               " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "7457061067886196321458707598904511190708701381005183459328", 
               " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "440249456228333012934318887742554333495598823267736518656", 
               " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "67520042971887093472610164013242790825100083795917193216", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "2670148959830436375296173422344255480428087992086691840", " ", 
               
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "358602886526224372380591612069951492863859760378675200", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "9064656787015250109257923673737144944395505924833280", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "1086845939802930936360110334478517306839027050086400", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "16240803589821360203969576324390744072107421859840", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{
              "1761328743987448504301064476124184496735791349760", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{
              "13614360308152209149359754112902015491453747200", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"1346779240846611407545761804915077099626168320", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"4185453998675835738881246860798356514406400", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"379495691666104248452939018211512706662400", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"260902537913573262424924754269962240000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"21741878159464438535410396189163520000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"7084575479376686943830016", " ", 
            RowBox[{"(", 
             RowBox[{
             "1280716331506792733731167413669983583528501319346162169822702231\
271", "-", 
              RowBox[{
              "437660057697215203331059691295768315239801586929322643891713722\
172", " ", "l"}], "-", 
              RowBox[{
              "399889396504443394293000173324505596374210078040223373444542179\
316", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "741689339401374395601656516507400346535521683947190144250088157\
60", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "336788366200363531703239051810790988173599611027904487562712021\
20", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "401606148743089584945128999252071485957412236886174775219542425\
6", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "122163836716219088089863243250900301233554119113713102283559731\
2", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "98780135744867892715608570747998550156016843399080455395246080"\
, " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "22771522001000797184177036428829380039853037739093022162165760"\
, " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "1265672503079718637438998330145879199993920456634731154309120",
                " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "236539230974001767440063391271700032433051210167497713582080", 
               " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "8958566624795382882477736343784090792882843767591971061760", 
               " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "1415515539002898415328207320912882606467435177381579325440", 
               " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "35533192865701100652959743836711865812146128032890880000", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "4881983862945256105109403340481325287053776423663697920", " ", 
               
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "77280614303240335733025606230238033676334721316945920", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "9414129559161612688752863038177216157220627692912640", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "86553439235794013586988700183704740962310354370560", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{
              "9477421357533278728722125331490159789528359895040", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{
              "44037363529065063601931999863236984583697203200", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"4375982705651324347511269663069129092177592320", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"7927279903757287196539440129929769910272000", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"719601083194622538121470817030606159872000", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"276711192484725941579315634619023360000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"23059266040393828464942969551585280000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"26567158047662576039362560", " ", 
            RowBox[{"(", 
             RowBox[{
             "5500997022719279245812416451887821250768302002562180027764128620\
77", "-", 
              RowBox[{
              "207031822116534604632588548653842837050455324639681758653523793\
968", " ", "l"}], "-", 
              RowBox[{
              "187391776113999421818210792145562366002608948864329065000507547\
664", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "384945314735831005936495544926412764349020612253789912567418430\
08", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "172993743240968022019718793344393564841012988695375530352102502\
72", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "229282332205235575879971352453350269544944950995999265165909196\
8", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "690406807966033884621558473486631174312201343744415368255135744\
", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "62232857574055486450826136819195303025653026004019747597451264"\
, " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "14213754799277623412234349084855105009714614335076671822266368"\
, " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "883336565035597508917070590825732512491695953735005783195648", 
               " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "163761484183391609794986048442036285949321047740133534859264", 
               " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "6958251186190941101721602397802791123699460622692874452992", 
               " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "1092213633815099768735056191900645859953588083597951631360", 
               " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "30884481910738513756034870140869894751643768497454972928", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "4221817971648167571566790552970432496515746049113980928", " ", 
               
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "75662101613863597333439090307291252134629218459844608", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "9184247413115127271422174757963840256238471792820224", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "96214246314227681525173320337766875625044303675392", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{
              "10512493554019739713626904118614869079727924051968", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{
              "56121563702200919907701450797521141356424069120", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"5571114003648779018999716601690196276393541632", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"11722324452068835049792439380757774315028480", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"1063817678880017589441528225618804269383680", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"482134017121934370014914599626735616000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"40177834760161197501242883302227968000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"201025168089099491138561114112", " ", 
            RowBox[{"(", 
             RowBox[{
             "1617340904132592657628189636513198444085415566755982573539551", 
              "-", 
              RowBox[{
              "2002470167128382548540922093682225856246792055473632191634825",
                " ", "l"}], "-", 
              RowBox[{
              "1450722841214420643020380415582403243315490587295540548468003",
                " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "1041446920492098432958399799502330671484325851723395715271372",
                " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "369129631775079307380210753144835495833877585648406585571430", 
               " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "172152989731541099156264389154114992625217058101976088775168", 
               " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "41451636928674282631647930057318375642424946823756818303488", 
               " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "12996451956531455694340064409777989651566548845705013397504", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "2438457223244949271167491025043827592141357746071684774400", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "518026953147944800614863901720873958560561782605282414592", 
               " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "81516476373375521431531551290668750312922285356669759488", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "11642034121403088203232183351354996582655636380121743360", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "1605321499152897934085265936328646187115975905477337088", " ", 
               
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "150652462288347253510182070238698568875614515417841664", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "18706887489415494265007021509076629595231048695283712", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "1105901988194866322519834069201507615315724379095040", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "125760454532530271002916178872484831096337879531520", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "4356722443447488849280364560086209802362777763840", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"458008456491086136699959753350304502078421073920", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"8192645278569531880448040523666319703696998400", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"798995566233032049930489297157352502287400960", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"5783953226835966598924035766808842264903680", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"522550899842846961190414936534762263674880", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"851225183351384011766121697860648960000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"70935431945948667647176808155054080000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"10329311048931209564104163328", " ", 
            RowBox[{"(", 
             RowBox[{
             "2295372157536847595756443760526076593851053187115964995525409197\
", "-", 
              RowBox[{
              "140695093306710745049419312620300533840831739692026598234829305\
6", " ", "l"}], "-", 
              RowBox[{
              "119492505652075577211008393591798003812589269702214583075054883\
2", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "410605632333213877786963939515327157290201115620879676661756096\
", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "172124198741647391136388202500715534333210396292768558741454944\
", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "38599581681641229655582020821775268620430043500228564828286976"\
, " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "10865715677812655836985207592546626730413833836444487080308736"\
, " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "1667672763351374948248477732811492723631785983206877752705024",
                " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "358378731051910327971444962201579952401740961030957973221376", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "38103018824387693187433017911759874602826101394734325596160", 
               " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "6704870742123082811749812732554076073719237948732103819264", 
               " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "489908735642531038864247394102333841383493577152394035200", 
               " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "73715936780122583301425747333876345409952446154279813120", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "3609382711953454101015292091438661393543068332295454720", " ", 
               
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "477813366670901061134346419442586513969200316589015040", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "14974130569480744295886079212164628921397456844881920", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "1777653006243094119610200188293649794607811259269120", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "33019899606267848656419360103332270774165952266240", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{
              "3559801113642450321286749137744789135746148597760", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{
              "34352513568163694062872430246754892006398361600", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"3388897100885296474098928065219713971267829760", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"13235252011358701787910301943547149313638400", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"1199195132030339652066014117808155551334400", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"1045981636955706288952094410848337920000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"87165136412975524079341200904028160000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"15493966573396814346156244992", " ", 
            RowBox[{"(", 
             RowBox[{
             "1124043461454911596790450152140561612403907639564586746707025217\
", "-", 
              RowBox[{
              "763766310290937800358573516095208022782830166178867231411504848\
", " ", "l"}], "-", 
              RowBox[{
              "637333272525087349923323008743679255209523018024197929576475280\
", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "244079365619272699790229284578448918674559940126155435978801280\
", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "100385457277661888749281040850749521576016276109928679219323968\
", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "25116173201698201717020775818023512053521520941613617399965696"\
, " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "6942543832931552990224371258879406459750723238994693632677888",
                " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "1188229220121072950845178906735485278151474765412195068264448",
                " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "251234464559796430721116545506872886123198019340906781634560", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "29755046456810385439914502886120193829434454001314359476224", 
               " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "5164632446395705760538815245153305800456725278373666816000", 
               " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "419883731892410921691313345949140525787759244378836828160", 
               " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "62491191320484489995220118818955822376455746564577427456", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "3401365315102123515513167330248935238740121525847851008", " ", 
               
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "446598982180608254001500477480475313496327422941855744", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "15550741555259450254893179679521609426050606159626240", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "1835773002191891500336335407159194981108430772633600", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "37892091952065954537853004821815643596556578324480", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{
              "4071437079446631056436962426669031591283104153600", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{
              "43698851261373066850634248959517142376932966400", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"4304274892018293377370479925413301736754380800", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"18731830856874206589992361019298420505968640", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"1696552659721864933119863083459852621578240", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"1654188140719976102937559713202569216000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"137849011726664675244796642766880768000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"31880589657195091247235072", " ", 
            RowBox[{"(", 
             RowBox[{
             "6527255702657114007034541524345147929971775711726473084283013813\
83", "-", 
              RowBox[{
              "270430892487297605556009886340971805269565431365741702555774857\
424", " ", "l"}], "-", 
              RowBox[{
              "242268276458859303891264950254696129372930671016747730845413745\
488", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "550876264925176810773458029307147760047832490409345222620410744\
32", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "244775681535844909600115999772228569124366162521550142654998972\
16", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "360208880317552731251430812378596289252392935812251812067442688\
0", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "107272705334957364662796698748601514726993007753521994283008000\
0", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "107616532129308322002634545319382585216445756341405276237660160\
", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "24332663483261955002783253089967560852563623040102736954572800"\
, " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "1686804941366597930523175016443936473212673386249985439170560",
                " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "310004050227699778757513673872016551399619160359136215040000", 
               " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "14730027242403998264574549846640092872392976476817506959360", 
               " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "2295711700021083847192692190441517280645440050099397591040", 
               " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "72814080766515106416076042275609513389892280401222696960", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "9899345586248528675950938662172735786388971252885749760", " ", 
               
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "199761295879361642064651637160313228158034117321031680", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "24155801022780483649201508610085899253851704304599040", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "286337302808453877430400484106690559945581422182400", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{
              "31213347401165803345813567725535560938501921832960", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"189757908286963989220665134618311405678362624000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{
              "18816593523792160682288727081147949344589086720", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"45466635443943892476876449872955616767508480", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"4125008306535858262999312828989917815111680", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"2171005661251816218593092981814722560000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"180917138437651351549424415151226880000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"1721551841488534927350693888", " ", 
            RowBox[{"(", 
             RowBox[{
             "1627478918264285626849061151755500731207961559396714950611231730\
9", "-", 
              RowBox[{
              "902400851833339838645534178259250459103527666094702371213856942\
4", " ", "l"}], "-", 
              RowBox[{
              "778462990844198043829636441223702190320823522053828146161369470\
4", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "240700739708684124288071624919243218787133784303457826422544377\
6", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "102625633445619587733477812784651057057879928118924477100334896\
0", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "206776051806893012081259228373376931001948800011386241455276032\
", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "59163095588740634763142838579369099835013702932443413496954880"\
, " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "8157282402242944946653756076183358580464828500272847273164800",
                " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "1778778302319653307649407498767400061469971037379326897283072",
                " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "169955782224955177058651141750053913565962472733553617469440", 
               " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "30279865913397490313828564292148997482030426401867799789568", 
               " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "1989077859046650474514587842351305181714077472337502666752", 
               " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "302292609032863390408171017367972373037710633165604913152", 
               " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "13309019917332390744831712370874075908047630050074296320", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "1775131036705425303081169984195175747443898888528855040", " ", 
               
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "50008251060553595482250758284039399933641713904517120", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "5967454873918003330062443366813075035361615240232960", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "99553055925338631953058938864630642994691744727040", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{
              "10765772524672339468104582648395146568047483944960", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{
              "93146920945833680366208244380231242952474624000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"9202160070552396984329778376446356894200627200", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"32132931292289978346826742580824079807283200", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"2912504856707383995535877566583601836851200", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"2261925735385479745425043835678883840000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"188493811282123312118753652973240320000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"37692219016706154588480208896", " ", 
            RowBox[{"(", 
             RowBox[{
             "2158039367874097718167316204155611909021845377900990051623105", 
              "-", 
              RowBox[{
              "3111928440000377387278849697272278908994910896451589722437968",
                " ", "l"}], "-", 
              RowBox[{
              "2148463714407083140959493229475251719968064669708077973639792",
                " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "1806521788275337138697706872666426111418400636872337346112960",
                " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "609802383205710883678352025979115349040838412206449884931808", 
               " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "331244511596674660996490571185560700517295255157519246548992", 
               " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "76358945851286662996075978248413877526779149556026925211648", 
               " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "27633719570986348781136606695236028117536290080596424032256", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "4999814990084758216556501293566488056697222420624598769664", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "1214291156627827397517826939706187166718229543893738913792", 
               " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "185655583590913167768984693452481628823007040287985696768", 
               " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "30043213648455488990555412328915346392066035109778948096", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "4053606984404906000743857406075659255753663382705537024", " ", 
               
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "427689741837867057917205463973084846229314931223691264", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "52293259766260984474713561386406805731872151942725632", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "3453117865999459103749565434260931239830474163486720", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "388735999218057760746106817798117297461200924180480", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "14964598174554997201341450992771930337538505441280", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{
              "1564131152216982546623393403742711296079911976960", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{
              "30968609371112676934623286028706378104491212800", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"3012481603018519675743195189491460502359900160", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"24075451553492809425027727218634565951160320", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"2173709406743088554023771550530892065669120", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"3904697533253011796827829947701657600000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"325391461104417649735652495641804800000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"47820884485792636870852608", " ", 
            RowBox[{"(", 
             RowBox[{
             "5466883073775049439728960168251537450740941381290114495497676366\
57", "-", 
              RowBox[{
              "249376049738363529241446588182832554978062703910137481210159972\
192", " ", "l"}], "-", 
              RowBox[{
              "220890749167641608309433189468926798499413464479777577774662682\
080", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "555972490075293867031488992320888293330599566534325644202010344\
96", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "243991025028018770914037278010945427073742592841402235034282540\
80", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "398508954880448076958118201989809641703838931146889214667776000\
0", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "117253080954892089777762975226250620422162951894669409756802252\
8", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "130790893493095997567001896822947742179892714704954417484660736\
", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "29249386196894858437160617726831738670617449294324388661624832"\
, " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "2258113727814763566189309773875322108828039295283976264744960",
                " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "411093557451410501845898918200048917318106527152520304001024", 
               " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "21791314883073283478710784874599759099268094014846447648768", 
               " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "3370158731516676301321185147565753849521169761375460261888", 
               " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "119504800857692961807970897988582257857889184547392716800", 
               " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "16151904228638333837998230463814473195848500781042892800", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "365406906082173486356174760525762551436042566086164480", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "44005681213096775333735008059582785048907392042926080", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "586968227524502718265395574456026729185113150586880", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{
              "63826612022892375608878053110606712524981560934400", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"438767037013561974211337022388785193360451174400", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{
              "43458211756832581463098633397764970103019929600", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"119513890200017464979197964967675716425482240", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"10839791469669791542540598928660879995043840", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"6549818979836158369597867645992960000000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"545818248319679864133155637166080000000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"14425417154541861632628228096", " ", 
            RowBox[{"(", 
             RowBox[{
             "189148272753291336931829917097998608700690527186031461867637641"\
, "-", 
              RowBox[{
              "179914324914847455070193549415657863712910355376479643590809104\
", " ", "l"}], "-", 
              RowBox[{
              "139931793479489030430746485696593797859593016446736120359266896\
", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "76282088095854779113089030515423193919575065843651523605952384"\
, " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "29106328533952617466207688322654963264625478636960929063250880"\
, " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "10362577696825924513164375591344194063047897024037406796718080"\
, " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "2669271733809907939577147016779128668747376984338948969373696",
                " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "645913369133591733413070030515734056517626839125318760693760", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "128373736115915358507323683799404464571195158662423221936128", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "21312089908027311755958429506130054512268617262638431272960", 
               " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "3513782198161260859846954280288016274717059243311651291136", 
               " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "396934877375064823076023055743067212034928380308149239808", 
               " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "56732079858034975238376797786366414106944260361880731648", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "4256913459391123328462647019904707176208893374879498240", " ", 
               
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "542473228098195676226283945341703924459024466827018240", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "25875972711168851499854552986078545358154535335362560", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "2993574220050455475590471557937051450956763533148160", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "84281737676252934415676741719549244056065445724160", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{
              "8948867942245476095070044784802860558871208919040", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"130763055062381801819022789062648561227372953600", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{
              "12810121087411004346369205974808815262771445760", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"75975323928342136716002330265393603123609600", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"6871680736605342684952838397222373136793600", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"9173972150593688099314811761600757760000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"764497679216140674942900980133396480000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"2404236192423643605438038016", " ", 
            RowBox[{"(", 
             RowBox[{
             "2481479662111582840707066028036699535891787340207508129088800811\
", "-", 
              RowBox[{
              "209766521910923808314914737853818039313280793610698209612119963\
2", " ", "l"}], "-", 
              RowBox[{
              "167627641482873311347072177233829361928506177665823003219708587\
2", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "807501405115913571247356575478683791701999931092029640641266368\
", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "317067383686455793833205908435705630003381568366107591597338976\
", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "99835975537540881943081768288753254369677627665188772691976192"\
, " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "26413178890531012606207710470990817617359655248952828188614656"\
, " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "5670554750625796427177905937565195380492928600768750774976512",
                " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "1153522827752995922195712224271759339757292976683173843648512",
                " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "170570039264207688229623701302391127651608629298095244574720", 
               " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "28666503040700886731449643911678613505511101641474864185344", 
               " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "2895737148099134922905404166037759258003375805414481854464", 
               " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "420118699725220544278607960006200518911863965654453059584", 
               " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "28289738130155907215698174682427720914184436721721016320", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "3644860612576825043453978299301675892635051753660743680", " ", 
               
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "156488151882979218110305939481416671129847414023782400", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "18238017254602842298425919822096781314895850409820160", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "463205766002846466274860582870632298696603032616960", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{
              "49395003572585257487683048855280185314617474416640", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"652007450248552998912732217459006825233697996800", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{
              "63999086465139568676174823301233571794706759680", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"343015466282786759739619523404676180685619200", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"31039792035321191663377084887341458469683200", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"37417088401272366224622679302453854208000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"3118090700106030518718556608537821184000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "-", 
           RowBox[{"2094012167594786366026678272", " ", 
            RowBox[{"(", 
             RowBox[{
             "496907907241539712389281565079953444176570409345057390570647199"\
, "-", 
              RowBox[{
              "536275990894379069573973311938176556996840851362403098814037920\
", " ", "l"}], "-", 
              RowBox[{
              "403911164652648513422471651855528976167176708779481449700350624\
", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "251279608534469236315744561429388095995127640203976398195681792\
", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "92708215319415420401774180867181286294617814912856378527532288"\
, " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "37596053033277395379166879869469497216525884876565745816510464"\
, " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "9388605272184064899106597840119369144775210530183319761870848",
                " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "2576056805530248272520940967572532217412966240497731076620288",
                " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "498511842689363853282109388088110037965485900189109795684352", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "93343864457960328861837471074622478776085963086804628930560", 
               " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "15058815720875919017380267474571944687935797374202632077312", 
               " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "1908628769515705681586384431632195290415363146401869987840", 
               " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "268240438171173622524458275784009380460572925765561876480", 
               " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "22476533695030631916502316782792749125259897840557096960", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "2829456100793208363948022115170226731567915071543705600", " ", 
               
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{
              "150118875153221978789270366265483958180466424377507840", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "17226242284559498870246338343825271830894053980897280", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{
              "537770606994084575410800533879673540054214886031360", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{
              "56829712147646238450020080633591549351907756605440", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"918791437599612760105747484680781001231905587200", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{
              "89816247931072147795452590529979489239296901120", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"588736452315026231207344990952124879313305600", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"53220424783634020253076756350690079119769600", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"78540229922182017948632516075905351680000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"6545019160181834829052709672992112640000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"19", ",", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "dt", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}]}], ")"}]}], 
            RowBox[{"6", " ", 
             SqrtBox["6"]}]]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
        "521707268692312366911589884882169493792499865047974173823281392026895\
1171891200000", " ", 
         SqrtBox["6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], "38"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "dt"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "dt", " ", "l"}]}], ")"}],
           "20"], " ", 
         RowBox[{"(", 
          RowBox[{
          "2130819077985470870322575060277315645006758686985903382411882331216\
281600000000000", "+", 
           RowBox[{
           "8654294141689612985560543283132793775779072194081980416000000", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "18891024916499505036587"}], "+", 
              RowBox[{"200216701131332740239", " ", "l"}], "+", 
              RowBox[{"200216701131332740239", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{
           "411630145867673918416465180880891153874180636672000000", " ", 
            RowBox[{"(", 
             RowBox[{"14743667281168586324173320782147", "-", 
              RowBox[{"319257706429102534523298644398", " ", "l"}], "-", 
              RowBox[{"318288826328143166978165801290", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"1937760201918735090265686216", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"968880100959367545132843108", " ", 
               SuperscriptBox["l", "4"]}]}], ")"}]}], "+", 
           RowBox[{"2209994698876256607095795367507199524864000000", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "65698992274515499853918871032410179006070"}], "+", 
              RowBox[{"2181184420564306876558951143665286766839", " ", "l"}], 
              "+", 
              RowBox[{"2167669541708670110821425150508566119163", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"27010596561150576328154829232313220696", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{"13457395405267900296834521913336423708", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"57483450368865440691471243384223968", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"19161150122955146897157081128074656", " ", 
               SuperscriptBox["l", "6"]}]}], ")"}]}], "+", 
           RowBox[{"122777483270903144838655298194844418048000", " ", 
            RowBox[{"(", 
             RowBox[{"20492621499363161758648295047233865003585938723", "-", 
              RowBox[{
              "927759783305203768876137315956130749471588776", " ", "l"}], 
              "-", 
              RowBox[{"918952659844568409222420621481405984928814552", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"17588752619707235329574844468580398641335328", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"8730660926493324932698506874351814539280848", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"76401422496783083345850073669626016055424", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{"25372078272980702513869427462482469337216", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"81482193668850229783368937765316583936", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{"20370548417212557445842234441329145984", " ", 
               SuperscriptBox["l", "8"]}]}], ")"}]}], "+", 
           RowBox[{"982219866167225158709242385558755344384", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "34258725099580208871606927424161198338836955728812"}], 
              "+", 
              RowBox[{
              "1984077646566563142954111826354482464369113313445", " ", "l"}],
               "+", 
              RowBox[{
              "1958413805052932962689138611851793202761627542365", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "51213864086675929216616055047734939856984088400", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "25322570411680095177717271691255972044330097160", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"340714034136500540471409030822267763962297024", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"112705079745388254024316608065618959280755520", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{"741963252415296730682207176244710959897600", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"184803842788738525145022683863178539835520", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"457980210057105017019406798666133425920", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"91596042011421003403881359733226685184", " ", 
               SuperscriptBox["l", "10"]}]}], ")"}]}], "+", 
           RowBox[{"248495496584725541923404212909113344", " ", 
            RowBox[{"(", 
             RowBox[{
             "1454331123509981222541236467003941657915483411207544014", "-", 
              RowBox[{
              "103505001447466875811706999304960801511028935487678565", " ", 
               "l"}], "-", 
              RowBox[{
              "101793760929326710232903056999738038098863134987058695", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "3412139869051493508925792218791231056335885202941340", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "1680242873683869099075189635365154431391514763944030", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "30920098815329889072903047209121264187028356085728", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "10186154087662294250629383020471240148127303697120", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{"103168473781370362471741780985885300509785947520", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "25596857747353499317198515168600105433451914080", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"130082602081284910636558919188715507657840640", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"25925323838147692272583984445645479859693568", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"49743588059612648033345122962339093749760", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"8290598009935441338890853827056515624960", " ", 
               SuperscriptBox["l", "12"]}]}], ")"}]}], "+", 
           RowBox[{"20707958048727128493617017742426112", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "154632694641326099812530052484834375466192072164897267451"\
}], "+", 
              RowBox[{
              "13157788791594044656337997757385549570114777544505042245", " ",
                "l"}], "+", 
              RowBox[{
              "12890700166124373891378303967857193461759194116155576105", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "532114259817457094985374691889119790229255909077416920", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "260906682190673265156364497511286389992465071858032380", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "6160863875033203525436174000930014198104335014347552", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "2020864874905372731777568485838093325432472152026720", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "28011828949516445049534334218340806836211035919360", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "6921632511706613133733428958705363682476776599040", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "54138849972229703496456268641959528723784983040", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "10750157222803606887021010028032342330036388352", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"42307463704241617668158192376038398627246080", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"7028931139544430272592874030782301026969600", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"10298220536541233276996014718814805032960", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"1471174362363033325285144959830686433280", " ", 
               SuperscriptBox["l", "14"]}]}], ")"}]}], "+", 
           RowBox[{"27179194938954356147872335786934272", " ", 
            RowBox[{"(", 
             RowBox[{
             "878047327647216241065010717465417176989889257600029999047", "-", 
              RowBox[{
              "87569899206102546969378944275551056403719378546979761160", " ",
                "l"}], "-", 
              RowBox[{
              "85446676973579814816667588192285237669787102561452860600", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "4226309453976440576555724242112496863227338523658569760", " ", 
               
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "2062904916369771734715268560448628356520766171251559760", " ", 
               
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "60054349647926699135751353076267794327979214661002624", " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "19609631846723440629346810782986023120571852784711040", " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "349022748150442301661399117260062951160946909386240", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "85873242505064367648760950008130265096860249676160", " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{"919605567670420636679532006901771430957241948160", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{"181898114199739078663448847893784126954342139904", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{"1102027181204002890084216921722147062471188480", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{"182482304464430719521794979711011644349583360", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"548423163163017462043024390353545128673280", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{"78134446589258211781545990848247672176640", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"84687830754855975554425966617795624960", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"10585978844356996944303245827224453120", " ", 
               SuperscriptBox["l", "16"]}]}], ")"}]}], "+", 
           RowBox[{"2733767420973543111083369051455488", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "5551635446346941596934473930857266411853546997621720678211\
1"}], "+", 
              RowBox[{
              "6393246856990646515800966028057918370301860895987860978175", 
               " ", "l"}], "+", 
              RowBox[{
              "6211749007294620271770032680466190442794517792138890164175", 
               " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "360939894226244879562593305284704081187340899146744605920", 
               " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "175341432202721369949574890514422744159674261455394881200", 
               " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "6123453087625058337042815989134733242921949972684258432", " ", 
               
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "1989965134211103990235268395451193351837273707145944960", " ", 
               
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "43696191259048043921382441394420083817987585231001600", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "10702541078275165383639249728157157740047512535924480", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "147228742743218268755845812917278484062483427002880", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "29003709639672977760852031219181706542837344072192", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"240633705270718725631582951390248147428849295360", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "39707117190087407008102566065597239944970383360", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"183720020061714618815882638068081780764835840", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"26100586167157315916094127689692844734545920", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"58027497714240468543973903212573586882560", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"7237877156630087007132418829720632197120", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"5491785052931139128583201829788057600", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"610198339214571014287022425532006400", " ", 
               SuperscriptBox["l", "18"]}]}], ")"}]}], "+", 
           RowBox[{"75937983915931753085649140318208", " ", 
            RowBox[{"(", 
             RowBox[{
             "10965604476549057026340801879812750002993329831045822327702247",
               "-", 
              RowBox[{
              "1441360359779462883609122596783634864872259995682367655645770",
                " ", "l"}], "-", 
              RowBox[{
              "1394164219825872810185858134105050482034996563914752941555070",
                " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "93766378827462954288211255756862300042967345498156756723480", 
               " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "45322436867720520686479749304402090105584403572851237477580", 
               " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "1861715853552663431121314920367192669471886119127755428224", 
               " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "601966274662170632719388299866338114702666553991123516800", 
               " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "15868475868535349476395030489770924952731961356316495360", " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "3868222978617630470436169249453330142230347021777563520", " ", 
               
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "65677900536795043695955741858881336306908642466293760", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "12883114737295792095982688306203269886792522484373504", " ", 
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "137335492804630013360785664626053877183548470845440", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "22578732162306201380905195164619584872268829347840", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{"143072306937289804619377100324963498350949498880", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "20265348652394313969105609583098491502026096640", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"69360014530828702490848012736173576724152320", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{"8631931230456837256535604129645884078653440", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"13432564581337651318319944235655187660800", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"1490222290156364639586342750081299251200", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"721542804574370597995069646438400000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"72154280457437059799506964643840000", " ", 
               SuperscriptBox["l", "20"]}]}], ")"}]}], "+", 
           RowBox[{"4952477211908592592542335238144", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "8027027267082755372453293130945721496554832650581818917354\
70748"}], "+", 
              RowBox[{
              "119334464542873898152028672483848157468367762652034317662313105\
", " ", "l"}], "+", 
              RowBox[{
              "114879728129597735820871241229606188758932450940759390627535965\
", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "8841336778903474958870132009595780621520806418506477859747080",
                " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "4250838212478563127521047267610669642933315315304900698429460",
                " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "202370389423190392158454254906705345157534407877646800551456", 
               " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "65086465810260083735447944842289005853428476073033564467040", 
               " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "2019643709046056378787609941534654466367356298807990087680", 
               " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "489855996574760190269952952427698000066593920558176051200", 
               " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "9989323456591645737117602354544278944138235887579514880", " ", 
               
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "1950637889261230017712110928453609050156071454455310336", " ", 
               
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "25670778633874044392452514559565443299939640189173760", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "4204124217957552939482565616490171857049680754196480", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "34230813184261010647279083461900206750632321761280", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "4833404161337094565134490831798722902636628787200", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "22654233820540653522877641569140415513316556800", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"2812678534204085524965770715552394774760816640", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"6737197027376739941001897464060661234401280", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"746230876728889183198341508194034038865920", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"740886284011607737700810826645504000000", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"74020598183503375658663858893357056000", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"19437205044970888976349648912384000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"1767018640451898997849968082944000", " ", 
               SuperscriptBox["l", "22"]}]}], ")"}]}], "+", 
           RowBox[{"10214484249561472222118566428672", " ", 
            RowBox[{"(", 
             RowBox[{
             "1627455977940691904480517610920956472505931798483252475196695857\
", "-", 
              RowBox[{
              "271651626458280123702421980008840786090088524742054901359809880\
", " ", "l"}], "-", 
              RowBox[{
              "260197011283244431247432924863439210264398959866120290349947560\
", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{
              "22709510690714645035531551001239936732920222236869090682794720"\
, " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{
              "10857180460809112910372577547820217304228425942962305384643760"\
, " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{
              "592269904059689578370374103800875136396334894478667354337664", 
               " ", 
               SuperscriptBox["l", "5"]}], "-", 
              RowBox[{
              "189413962721435343761514528796114968470866078375121274648960", 
               " ", 
               SuperscriptBox["l", "6"]}], "+", 
              RowBox[{
              "6817364067354999206333109404951000572425791436489982133760", 
               " ", 
               SuperscriptBox["l", "7"]}], "+", 
              RowBox[{
              "1644755907424209441784210994186356415064455342071126296960", 
               " ", 
               SuperscriptBox["l", "8"]}], "-", 
              RowBox[{
              "39499548170265846821987839329760022542669048114160455680", " ", 
               SuperscriptBox["l", "9"]}], "-", 
              RowBox[{
              "7676460033983741522588235992048432425956340381628657664", " ", 
               
               SuperscriptBox["l", "10"]}], "+", 
              RowBox[{
              "121362049892080017819447904824592573252443479822254080", " ", 
               SuperscriptBox["l", "11"]}], "+", 
              RowBox[{
              "19794599627213204824342741329890287784707907926056960", " ", 
               SuperscriptBox["l", "12"]}], "-", 
              RowBox[{
              "198981443465534984250658703800919802818697165864960", " ", 
               SuperscriptBox["l", "13"]}], "-", 
              RowBox[{
              "28003541442316965868307541318500044512851164200960", " ", 
               SuperscriptBox["l", "14"]}], "+", 
              RowBox[{"168640667295676547050387281178116353838962442240", " ", 
               SuperscriptBox["l", "15"]}], "+", 
              RowBox[{
              "20885817432353526888300700924626432698300006400", " ", 
               SuperscriptBox["l", "16"]}], "-", 
              RowBox[{"68498463036600081733034491329785689724682240", " ", 
               SuperscriptBox["l", "17"]}], "-", 
              RowBox[{"7574279382547080210726729161334686401167360", " ", 
               SuperscriptBox["l", "18"]}], "+", 
              RowBox[{"11572790197535163694445769143319527424000", " ", 
               SuperscriptBox["l", "19"]}], "+", 
              RowBox[{"1155102373198636641019645679389822156800", " ", 
               SuperscriptBox["l", "20"]}], "-", 
              RowBox[{"621849974983703904159738671136768000", " ", 
               SuperscriptBox["l", "21"]}], "-", 
              RowBox[{"56509524682055580849307464499200000", " ", 
               SuperscriptBox["l", "22"]}], "+", 
              RowBox[{"5815102318399560885926363136000", " ", 
               SuperscriptBox["l", "23"]}], "+", 
              RowBox[{"484591859866630073827196928000", " ", 
               SuperscriptBox["l", "24"]}]}], ")"}]}], "+", 
           RowBox[{"76777613383329808235781804876067692871680", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
              "329712609426575000918098758266420097432447796160", " ", "l"}], 
              "+", 
              RowBox[{
              "33863064368616720016872086488601449326100938176", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"506675340637049013704540991677736422156876221440", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "52000242625564914044355313331322975498401465856", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"210973509142771753185507678450511052520447934464", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "21610387547908398759288128181033447108116086784", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "37178031472748508306568126887968175906664480768", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{"3794815283530980254604600513612412544990052352", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{"3327958355186793864767100375938970949519409152", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{"337786552128405484322922934268267650191720448", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{"165371627099206035239837522373852888175738880", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{"16644744314275023341003805080299437396328448", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{"4745006211221795296024020307484736772636672", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{"471829467065912683987977672452105511632896", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{"78928533112730769033869312716787427573760", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"7714828767073586445277600462775234068480", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"738278694223417668033633725378012905472", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"70450056991051777093896102373150949376", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"3601497080184697273875766968185782272", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"332405012658206193756955634999230464", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"7879500841055171564793050905444352", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"694711285293092212281859402366976", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"5631168874365539592665124831232", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"467000417112046182769346215936", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"543277380419707988659404800", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"41790567724592922204569600", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "+", 
           RowBox[{"4023887734675731481440647380992", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "1521060372747561797456144800336977391587565381403225633405\
1173584"}], "+", 
              RowBox[{
              "283381452968085155910296235008065450686916611411797393852900842\
5", " ", "l"}], "+", 
              RowBox[{
              "269983894982137862178569862305573966915906437446172063072158014\
5", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "265312816600099912319274671394925275443819944479004473777346480\
", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "126086521060006184070150156595272443252329487983917790202683640\
", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "7811285844078530219552962115648645581395806943600211963940928",
                " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "2483212940202922837424565912893832647893954343185676673892800",
                " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "102497561389049475329318047129422870401100648340739586370560", 
               " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "24589624076608440262460446761788706300444539562184202490240", 
               " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "685286904145927583642653325934215160796474469938288492800", 
               " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "132510051983262583735609823429537846733062626979421289728", 
               " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "2467711785364376780371855156788142115447858821795553280", " ", 
               
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "400760592371902272364298288083308534122847514868674560", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "4839835459771921521867987778084275673187788055347200", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "678760147916124860723971538972281653211854865858560", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "5046039937816157851107080425156884088833701314560", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{"623304712208411430510692935504686358958173224960", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"2626052048751987861568827367094146364863610880", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"289862622310696486890075665243247854550712320", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"606261624880427271994072283437601783808000", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"60450882579259457100977105044086443212800", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"50071882424802861717198591789367296000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"4548311372498131666592467033522176000", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"959449080105214604998103531520000", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"79948578358799153472822312960000", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"1322795992495266484715520000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"101753537884251268055040000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "-", 
           RowBox[{"232147369308215277775421964288", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "8581434441708593974674967052392212265669197132868542969051\
10334457"}], "+", 
              RowBox[{
              "177591050061712553442599806849906657825676315313225774925866485\
170", " ", "l"}], "+", 
              RowBox[{
              "168234003552708730189763636055181154754262571805983449279739822\
950", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "185075206312848788155840397150561447834230086864607775916593676\
40", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "873962638153665457851906892771916873034549759029035327586068590\
0", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "610543022434646560762113689355529543106952838825920350299619904\
", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "192860107505821481760257121677973448853060111634587705541615680\
", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "9048490187922740379077800397742222951634698086770635488912640",
                " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "2157826795077960321357093132351965974013246996589509752944960",
                " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "69000059255004534838972117269375566974654354374424774410240", 
               " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "13270927441324499242660341048975273811143037513281034174464", 
               " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "286865429919301422311447676270234509013500343630218035200", 
               " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "46375204924322939229465113901119783866984573373905059840", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "659737494594671680173159148820878588206974836810383360", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "92184136711254036584139238876992560358651475076382720", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "823234460258492290290192760547452089389676382126080", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "101407726173544760885827463775499250471619158999040", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{"527314666907377774132191799642483539622092472320", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "58095953487154877232842776183217431051313479680", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"156055052206189049083170006054428676469555200", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"15543818190321996780137086061632137646571520", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"17620487108495253197829304419780919296000", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"1599872174597503732704451609974276096000", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"519191363475901230700266289889280000", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"43259832699293124437715061309440000", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"1467421687674748953711083520000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"112878591359596073362391040000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "+", 
           RowBox[{"1044663161886968749989398839296", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "5503859384618083057226208306372526820657858310988635085216\
46146202"}], "+", 
              RowBox[{
              "126030183968397947323679009516091083144930928129995154825150999\
955", " ", "l"}], "+", 
              RowBox[{
              "118666233545092897793030537529019546565774986834284578752157320\
255", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "145467516296930170081574801210426794489308081194548912641516437\
20", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "682276135553343696653933615713886162788803006068020606679877970\
0", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "534428866391657135259506665071847683671987721958873434789848864\
", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "167675395522266943853287607740026170147294433195656431746038880\
", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "8879224060333919482690367721457272850342129672767014603192320",
                " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "2104026092140821793875468143287636347491375116093859649291520",
                " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "76514481463833715571386028971773136664333045704917014085120", 
               " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "14632749473571852594745674626186502598251627397576251538944", 
               " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "363008782624239428324185494804009128402807407707991756800", 
               " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "58401207304736008073917711272736671875166793121845852160", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "964383003857430941732132338091462742491761998784266240", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "134227039966289160445407369529025817574108925551411200", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "1411860357069006382913512242923317265597046002810880", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "173407857854649133532278916001142921810162695045120", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "1082930733272982176160794603163948125404339568640", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{"119074604847476793940779328808673720080238837760", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"394662538115794284991156919740529142359654400", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"39266154715126177003150323612390186807459840", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"57151744966508694018282114165250405171200", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"5186783593896347498247657322040210227200", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"2303269816427243966555062328623104000", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"191897421564693746539550701780992000", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"10015153018380161609078145024000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"770396386029243200698318848000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "-", 
           RowBox[{"1813651322720431857620484096", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "8131304946513877172137457281817913549922575574667258239795\
96298731359"}], "+", 
              RowBox[{
              "205378486729251955438826587239881810024806158315672983132535039\
313440", " ", "l"}], "+", 
              RowBox[{
              "192124314475798000254143399875658632694480559354445777395554482\
124000", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "261468429524428201282312433390582824231528971401642134390244767\
62240", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "121746907282107554604955501693226877473183447594017834556430144\
20800", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "106445089387422634842221254723218937705219275684417284585810542\
5408", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "331556468097311245739011729669171361268294421674833327671315504\
640", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "197057586371793786248994612635134893627160659059081918520122880\
00", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "463789751749706260405860395890174505523620840779776307518186240\
0", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "190467008204352675711704103596710805674484518386036675037470720\
", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "36205375995720938739328135826795094028267008163773513812533248"\
, " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "1021705778660724455415207483798331380839995412503416942919680",
                " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "163529463088698923186028809695810571138751354294415689891840", 
               " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "3099153855847923092705095726373297959660425217910461562880", 
               " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "429572481259347897959637921282274677917227567636711342080", 
               " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "5244032092430991799716758293332748143871403375489187840", " ", 
               
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "642092403324928215160424162560170005826483202378629120", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "4721736268200769318362547955748421457764572431646720", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "518100572103152893964254922803269703789926080839680", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "2061673316682813473271257168456545554236493004800", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"204879331137932488642632910391714607837090938880", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"367839724523576967207367946771037598148198400", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"33367055450304677732579304049312885270118400", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"19021348133297461025846797413428232192000", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"1584640764025092676998475499245142016000", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"113179299926978037301828449730560000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"8706099994382925946294496133120000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "+", 
           RowBox[{"5440953968161295572861452288", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "6187316224061076151950989507810008978537167333116237326983\
07418646363"}], "+", 
              RowBox[{
              "171953547441081452336838241547506314864906355047516933589707534\
962643", " ", "l"}], "+", 
              RowBox[{
              "159737369367555084456628128097176359844521488660040834318723041\
082355", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "240644390496182445850841327036301038633579356988844419695651327\
37216", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "111180958997457285054591183505017024214669207294510665556061627\
94208", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "108112361431970686794386329591412099432831925364309182665439477\
4272", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "334146122756230248044023606576208561843334332621535977460842353\
920", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "221899767749604898831502573930390428212426788418272473813094400\
00", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "518481362774809460679605131527985153960299972366666744047959296\
0", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "239113967627947095957615135556939825116747088056703433569080320\
", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "45159923136146950063693608861246647485113670256773953729897472"\
, " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "1439506200537790370657799902709198997184552496163289708544000",
                " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "229141849115100222998489539031153030706453473209318513582080", 
               " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "4939821137202661847702925313745056739762694589670088376320", 
               " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "681702591674251573244437217194538433407055684328601026560", 
               " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "9549192173896923713705873544242883941650935779355525120", " ", 
               
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "1165393960072734083123424046295321335109762946169896960", " ", 
               
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "9943246455276182245499893097057886776076321297530880", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "1088633170700795279104248665532301467295295628902400", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "5099304447463886265816358481006014734805657190400", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"506111285368327185244476164438418688538207846400", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"1090602068084387763224011033585201151465226240", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"98879139618787704479829501250498289561763840", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"69517194595956369189049422540636684288000", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"5790887043798204892088744573480730624000", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"531001407558209679689753177358336000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"40846262119862283053057936719872000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "-", 
           RowBox[{"2040357738060485839823044608", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "3354895435592024544187351433562071434452501799640779982390\
306197773177"}], "+", 
              RowBox[{
              "102395443986057408025498212486915529144062040832095237398510548\
9446164", " ", "l"}], "+", 
              RowBox[{
              "944086778986687768405028875033313190737125523364648817669367760\
308028", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "157088118921504232767727380030597526897443008185071974872374994\
919856", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "719711001062924439346586758762596603417269188492721283162778028\
12888", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "776184774450947071976459051118239524866674357810564348365525283\
3792", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "237906471234111180739975988715013855489977778640364075888432539\
8016", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "175904127898527519303013959435796613979503782692018880261770926\
080", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "407825415805570229894366182962643967777021132370761344243351936\
00", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "210273025499816782507463222060074657116514265527874662662717440\
0", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "394395303592469714303569717929890740684485851109117348446961664\
", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "14121003574435881514674890713680894142962121499111098476134400"\
, " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "2234690693615079876883771909207741013673550363561767266549760",
                " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "54415354705850228825078256879748260322437843853149087989760", 
               " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "7474325297208227686281618210710251776892735181831279738880", 
               " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "119073099860509389137824764401088480031981236769668464640", 
               " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "14481207812775104975365780031054084864999500554759045120", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "141729876276086282728807151197644310474290061922795520", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "15480967604863307161584477549967509408774842272972800", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "84103400883426819324452860691316496896982882713600", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{
              "8336309530404110602627092334307743199999148687360", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{
              "21137958623126332611215952770368290571010703360", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"1915437688853108749441021011598073085359554560", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"1615912103792149282752688946404263356006400", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"134595916104213303780280809274398159667200", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"15222210831792747786384702229708800000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"1170939294753288291260361709977600000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "-", 
           RowBox[{"11139578782369778389865704980480", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "1513993856075969264901257747954424642649221467895490836423\
3"}], "+", 
              RowBox[{
              "112132119407735204772377000483582694698866038713639615885824", 
               " ", "l"}], "+", 
              RowBox[{
              "34485222177919803634069765071544014523661995153898462236672", 
               " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "136483165968513677536449119477874710999423848637380369400832", 
               " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "23375212108838817985565479324754001110551819353134458249728", 
               " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "47925584554097734573467762754372197064295381492103508131840", 
               " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "6517077086492991234157592044131477648384468444334924234752", 
               " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "7324802756775875707286556551925777492185542254932293320704", 
               " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "887243503272313479837352339865045524647302133634749956096", 
               " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "577645198409006383513510841015799434356680995980122783744", 
               " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "65334251331958199045479270406500013897953902809298501632", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "25537500779872870735390716314201268636833734966097477632", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "2755725260600787851766506838059609749979993375464488960", " ", 
               
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "656222332081952638429839389854786069490891203983441920", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "68217915899768507561488343265188369004895213577043968", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "9821415160237205393653502087095341165611518777098240", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "986623555605935426989007691410767166378592432029696", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "82947512886114312960566777322802747425623394746368", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "8039956107114216834507500270948881528039818657792", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{"366372833852541856945724734296113776271013445632", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{
              "34076922135186952751469033887237912526889943040", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"727537696747402074675557540035601449718120448", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"64324979129532948254164112470479154123374592", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"473013033297546414289656174819820408143872", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"39244398837116647068224304205060852678656", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"41604945042932989419290487181803520000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"3200380387917922263022345167831040000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "+", 
           RowBox[{"3713192927456592796621901660160", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "1774844788843788145007633380217411407433104098983209922888\
113"}], "+", 
              RowBox[{
              "7067040964030410140164363633285089378139334953803325648333152",
                " ", "l"}], "+", 
              RowBox[{
              "3074057960414398128062463135943193029006808879517816514841568",
                " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "7152782489707246758933307205776732482855067294812221519641344",
                " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "1577701266861167359223666134311050271008421748974369379310976",
                " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "2167152914311096023027840525798698584105026958547427590701056",
                " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "350807178400112589675148719666628140261237115816210404048896", 
               " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "291205490045045926733397405564993509997498668961055784828928", 
               " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "39745567418904750746131890410688348568113553438280799879168", 
               " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "20418182380865880367119736569775998442207488220946765971456", 
               " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "2505994517130233476642081313114562640299732517489043570688", 
               " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "808451268987261263358966734384119404666272328821948547072", 
               " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "92212091893314920899876530016491956762915500175925444608", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "18698957953417446779504625246373168506303283328245039104", " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "2016627062451456213967841047614202840480802612944306176", " ", 
               
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "252802880824997621366858547353080301164525462761766912", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "25993797553508487780225369093311932541074606921875456", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "1933793026917779594140793759284091546283756000116736", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "190003458906255321415453839858348757107297440759808", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "7752602451602859223726266801748915031814596198400", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{"726019172784928932616211055460031527608763023360", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{
              "13998882227486964189145301021589389669178540032", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"1240820407255424838318830208358318275739779072", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"8290369053334061124987951806385526124052480", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"688092158314353016662269088490306184151040", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"665263071236498500814454890037038284800", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"51174082402807576985727299233618329600", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "+", 
           RowBox[{"340059623010080973303840768", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "3646378978212939116844164143134041163061365430764605630388\
7379091406647"}], "+", 
              RowBox[{
              "122057328960929392070802537188911375392495180933417197990978039\
77594026", " ", "l"}], "+", 
              RowBox[{
              "111626977450426715169985652060584712049705632287751071233360853\
75887906", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "204812724305478841274247820291458091803725376834974029832379442\
5585936", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "929916655672138294691726441250820418325016457491435509277263100\
336776", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "110993946263566014779740333823153014736604289399973333634400788\
016128", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "337164028983717486712173208655006899232011188497068654767630190\
78656", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "276804367775597003892565888385578390694362593969960451459220237\
1072", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "636415037743603529445221541115340459904880406625368012122775620\
608", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "365562570486224903402618062059067091455050801223004022942428364\
80", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "680601638000383778656621336316127334329589023498367696084667596\
8", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "272497536673425023997457675224055334399061935777830325680865280\
", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "42854712413954745691876159386509387422042135923973050850344960"\
, " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "1172075897172820749824399576479965977843558121948447485460480",
                " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "160190520975543155715863830694690951452585537368871340605440", 
               " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "2881846494786922234882632654114281938106116006942007623680", 
               " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "349179958188453222492218956436406833626572669927193313280", 
               " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "3885226744873358420798636097670990727165834048663715840", " ", 
               
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "423324410764088754674584843931082890829643150838988800", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "2636975704676418758172946580812955214995369282764800", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{
              "261010014728906382099590388925402175678000670965760", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"767291374227750004279400689582409108974542520320", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{
              "69489367744273606425203507474751355603774341120", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"68964434970089397296076284998439304953856000", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"5743788228717291512048939335739441676288000", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"779524509637983029780259391320096768000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"59963423818306386906173799332315136000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "-", 
           RowBox[{"3713192927456592796621901660160", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "3140440678789569518653427185853777035329989925225510873622\
2009"}], "+", 
              RowBox[{
              "87383392761921366410246154732058979481218807840144255360364608"\
, " ", "l"}], "+", 
              RowBox[{
              "45744290578209431584362938439775931322365349302742487716751168"\
, " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "75679995957441836092781892561793743964432159214539150524715520"\
, " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "19527589208768868437092518595184699957896131696020464148613376"\
, " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "20096197256788936040641781808908709779248751579479260316663808"\
, " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "3668645196808764481505285101848906760543556327098121075851264",
                " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "2398190577917046475436946164137187702475195284765460298465280",
                " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "357703384417655767481303782518662624175842397673402979319808", 
               " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "150572460288897255525366408484531284437996395028534551117824", 
               " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "19703894833481447895777657236138174763597808114646596452352", 
               " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "5368000173385469486928861178069351371236156463966895210496", 
               " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "640621150424603769279382305940023834719168336581078548480", 
               " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "112216276898602043876448888459458870706233966524673032192", 
               " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "12482124126407721406495520154215843729393911249246355456", " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "1374906732751036055653535207041104340066882876195471360", " ", 
               
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "144232570849858895221808199500195711767633782733012992", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "9550273135959926112542768081291475159874629577736192", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "949598651288458483617539948111647681163815066533888", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "34820632093136772731977827088341951952254922653696", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{
              "3280748467421011202065519290998780830476539002880", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{
              "57257497284583488829524967639993414203509571584", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"5086627680876627025672339361101393625629065216", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"30916316072468878909344155924163579835580416", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"2566924884647566459323909307160008083898368", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"2264349133961627949144884764869656576000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"174180702612432919164991135759204352000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "-", 
           RowBox[{"2417058785449903038000374218752", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "1150538994211759746125903052405089584089165162952824846845\
2748886609"}], "+", 
              RowBox[{
              "737197701306575054277946780628322159122845369857651881122089268\
7936", " ", "l"}], "+", 
              RowBox[{
              "620407029666604286372410587376926074792002838133326315522879055\
6608", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "225725155441156658696733828549878217871882841532799161143896324\
8384", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "934959207911527625726584111120875600209737225138521536531413145\
216", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "224787495660231548999876562797016605673126040576218021494884409\
344", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "624043106157913425739012008642287068054596241350423607320012472\
32", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "104126923729610861938874112248226458000594610512907256783278243\
84", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "220407809809310099634083658067451385989020332966749754444160204\
8", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "259058444684003090095367158537527846757603200905015030335930368\
", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "44872360055519409190683081921370918717231241919096802395553792"\
, " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "3701994050982016192388533187232196919897615683234626541715456",
                " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "548264413798939801076128551619387335163361198931076734517248", 
               " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "31175251194134970125037093209359852666380324846069912436736", 
               " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "4063999741819820881915414548695335792313007959279767912448", 
               " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "153875364004054558981566403387187229266518431907587293184", 
               " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "18008977136099403687439173560253995035591309440288030720", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "428933365016716966392878451663132045040666915456942080", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "45676420646043517654178604496020717917011337596108800", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "623320170640040288277387846989125114340907889459200", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{
              "60912845480281131583954829703103897024987127611392", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"404757657546385854716901438867985904319017779200", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{
              "36468945749703689025265934855384223441286594560", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"85333754078934637484284244118237350021038080", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"7101123090403332190994340846080666464419840", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"2405539881893023847043079305387048960000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"185041529376386449772544561952849920000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "-", 
           RowBox[{"4070759653804264695555862560768", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "2316533703031204198014148773510124034848407572701943501898\
323785"}], "+", 
              RowBox[{
              "406555523467168282891407248427631550617074447182724450592902096\
0", " ", "l"}], "+", 
              RowBox[{
              "260433652900348172366489951720462591856994881407491543676049340\
8", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "271208877512169363524206645534078803682264809801900188158572992\
0", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "845420300801107012016386591079215640849181253877764232527399104\
", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "570676063810426830566620902241259317852081252008082246356480000\
", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "121949531392504828230645801663882636370856380172283373707833344\
", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "54877696381986122298861229529166454770117174733896230394052608"\
, " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "9268285684539261058662542001904493346862575384748976062377984",
                " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "2806726265415171859621576504794673007713662856120274781470720",
                " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "403715492717355451618907597505438841403635294295452239003648", 
               " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "82105737716477214037070641927187762789212057176235252383744", 
               " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "10504568693163648994159678597799185864083434649329894162432", 
               " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "1415415866193420637809682984649500370235682076735884492800", 
               " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "165367223039509088831158035986041016334792696699436400640", 
               " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "14349866833770247492965202302037084530955773822126522368", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "1555400223498482190841596455774459034835023314464800768", " ", 
               
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "82670626248376997878532868661017489463333500475146240", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "8385038703744785575891317767789763738259701817671680", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "250406302624738650227738758008801229871082173890560", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{
              "23837347003483798183972896788005024900400768090112", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"342495474483976197248700810068521269515895439360", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{
              "30545314629535142988526381535030912336359587840", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"153985396279800469911813086791113866729226240", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"12792959413718175915287836051868852179435520", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"9397666303647178567181083373752811520000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"722897407972859889783160259519447040000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "-", 
           RowBox[{"61975866293587257384624979968", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "6649342746088360038621508885117708315264577091185135928482\
36751848601"}], "+", 
              RowBox[{
              "351930306190826611414615488519277627568515848493814109454714252\
226240", " ", "l"}], "+", 
              RowBox[{
              "305204785428987236398410479175717816786032169911281674536071866\
998208", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "908077551343025565192954672547830541477005126209335731940025903\
76448", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "388731727854914198099672257200769403167303769098454992368343963\
77344", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "762110775371339856074661499135786494788460549477875380639339226\
7264", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "218467316340711550681346586993530581202280886524159833076875326\
2592", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "297188196137427240805550881695996859250737074755322685612977291\
264", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "647697094061184223176229010919729509097212456512829136059341209\
60", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "621159862033558839168837452058416343501034128020570036296220672\
0", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "110345223765620468212147235911960398103610895711907247351503257\
6", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "74358722767127647349552455650211979675496867942887121028644864"\
, " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "11244227012277352649467347381399087670543099949453772575473664"\
, " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "522643121066172697297659458578758238898952678753118432788480", 
               " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "69247997616457589414130254591426955360973261572181013299200", 
               " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "2143514496729855869215406467922400613868407136530873712640", 
               " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "253850582369539513511560556721654574055549537249352744960", 
               " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "4938710054151681860235290473123033072685076662735339520", " ", 
               
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "530007079417211407175537140840873276597734571706941440", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "5895513756353031024513259100735129752472616425226240", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{
              "578607283302307199733272310191612899101575447838720", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{
              "3122391627837939624527304191653915634603749539840", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"281812211005809522568134380407283292696603525120", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"532464127345521270339193364618813467829207040", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"44321917684273715428232975058424372836433920", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"12022302684733704007953278354419875840000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"924792514210284923688713719570759680000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "+", 
           RowBox[{"1650307967758485687387511848960", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "7635265926912181009854766052678834034405251084190385961376\
31095"}], "+", 
              RowBox[{
              "164307824448544663956379946462340301830094832649025312613300496\
8", " ", "l"}], "+", 
              RowBox[{
              "968275710504235668157552546350643542917694408000347411319165320\
", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "124070387452445289390131739230793887322227749099181508062655340\
8", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "356865063052248338828951379249318869811443740676929208610744608\
", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "292032863164543811155234346663613296422334370180174513397313536\
", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "58262707481830522734007129073292506981891547643042670911696896"\
, " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "31189656693417393853185318235941063350686971614297869597196288"\
, " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "4984215315689106969861958828830266046172714815643304803414016",
                " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "1763454464281595381647026431731439354232071180617843551633408",
                " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "243030612196810360189094048383508705786916266423369220620288", 
               " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "56849705660863717190405255359166516166218157903804306030592", 
               " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "7045037158962182673937423349870223586859348489333177843712", 
               " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "1077734385722786785750756542039676132734674791280114925568", 
               " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "123082031178081577210035840163503262635264037119984664576", 
               " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "11998755286237193890868846648610694522885749430523265024", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "1280834538650687111945895997350318172388105408214990848", " ", 
               
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "75840229503777135966902140712610898401912998764478464", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "7620652825232414030979430505908700909929081105022976", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "251879879925519545140939102330704652456490250010624", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{
              "23860913845189056071755249236327318878173511286784", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"377593854299629610430892602740839666971580563456", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{
              "33613196615545636695991810597879092579647094784", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"186010609836585054896901107823092136006385664", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"15449064516833962478265908020541635241705472", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"12436712691550103154204231531850262118400", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"956670207042315627246479348603866316800", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "+", 
           RowBox[{"4070759653804264695555862560768", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "1288318779817086578330525848120311367726411683419733531959\
1780975"}], "+", 
              RowBox[{
              "190449204497513287050958721610070613251258716918517753606068041\
92", " ", "l"}], "+", 
              RowBox[{
              "129869430361850947192007662060925376071382732642719277299798938\
56", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "113328444415690331334245139765023661795830237530282299999625955\
84", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "375999902518174613176761641888059667900695531665692955492576064\
0", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "214581797883559627604992079656383268895725348042276355879106969\
6", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "484441611600889742841959777635228011913628639266222087879737344\
", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "186681412633716478679356356006831080924995324933570173228548096\
", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "32994564492243713170653357313195193776596377015443937954463744"\
, " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "8668229500045877312329216680675512430811251799210654653939712",
                " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "1292503180602862356413399634913536792746154270794066165956608",
                " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "230746152046829533450500119496214055341214569871794378899456", 
               " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "30340124227557907714102176328070521787338335612490561880064", 
               " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "3625142554959858982670994226673430659768782792396011208704", 
               " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "432022716306790545535620786026496544057742812724689108992", 
               " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "33524641693619071772994577388639036242848071053865910272", " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "3683205803383748612790699059015012948836942326142074880", " ", 
               
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "176260674147450634719163194188989127507079868207595520", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "18027751499613496634022752736253569567039406777303040", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "487330779123656932194091172748499413759553227980800", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{
              "46596178788047374378347778580438925110816953860096", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{"608435332688196445595596749230246608397674741760", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{
              "54354679452345923668578949005088115659940823040", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"249675794684585277824366645780569200934256640", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"20748384373999306488978676899401832301854720", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"13903643931871999132450459754944266240000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"1069511071682461471726958442688020480000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "+", 
           RowBox[{"573850613829511642450231296", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "5002052553433523681961697488688678639257641248041264790824\
8295343763139"}], "+", 
              RowBox[{
              "200965839067118072011185777283668025182540332912032305615251097\
15480096", " ", "l"}], "+", 
              RowBox[{
              "180443916777081593623022605977284492538679698285174207445711463\
27434656", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "401500341775922182041594562267028619568534206677858638437107108\
9021184", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "178606169823055606464975287153180323688059960945442191058247837\
5487616", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "260118423900624823839675562947819369129160219238668165657045705\
261056", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "774336222234933537030605048034653223757379713039550364229282279\
26016", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "779488901820676514212356917402455747424319028829505156656498422\
5792", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "175885449942789834809984115260375305534845685828481686843473749\
6064", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "124465440823160510810683776508515585896505667779605444967116308\
480", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "227924449401484555495831344433201227413153504393215097391011594\
24", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "113003897317272513024217151413518690426408482712644642219334041\
6", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "175261144239600285686034029330427677637013717046350837706653696\
", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "5971817884142379110133444564167462201372623516042114168258560",
                " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "807197982911585544775693552725681009365924190901461602795520", 
               " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "18226578434417962598884420591848112996560050268760933662720", 
               " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "2190405161878288692809934653776875168272337600220999188480", 
               " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "30876700084449017092143738410361902117001379761440686080", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "3345907356967235061304024113961033015191755779043491840", " ", 
               
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "26719933946157820489248429383209339213458345316843520", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{
              "2636644502691896150994661309790331672291418528808960", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{
              "10089538296584202188024433810731507794741706096640", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"912619644954497343228463146036735814316568084480", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"1202712746524991337172253856556684935922974720", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"100148842780959971833763249153699807294914560", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"18532663069433503341897334245744967680000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"1425589466879500257069025711211151360000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "-", 
           RowBox[{"63761179314390182494470144", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "3137116786173171111820721247803351383406416795091919896526\
88883671343475"}], "+", 
              RowBox[{
              "115068054611098787260677350349982133910751893824526506882861737\
159818432", " ", "l"}], "+", 
              RowBox[{
              "104312653757204200677097363985381575704455709361179224009552278\
935714240", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "210823246441345729849335454609826897490446601901655809045973349\
86982912", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "947877881826509073635197458858164502901360969304338022297139652\
7702784", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "125029687313842910770232489832129845755467614090830785773583730\
0064256", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "376132949255343985928280343855851136278635726882890345747150331\
019264", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "342177830820235159657156002823561919373692088642787268093659179\
90912", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "779659954364967775746777518368267150977440010000093814907423608\
0128", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "497578358310820163953997627589585190963926654291091382751335546\
880", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "919038758678351943819285482810864543827094270066748113433521029\
12", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "410025270541992341973865082281601914601210324065178642378915840\
0", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "640522367089598983980357524059246926921008398863541188522147840\
", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "19588212814218851648263892076745976429497150566591922207457280"\
, " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "2662905374042748527052315152302074266873367885435668225064960",
                " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "53792336315777219278787094673643896161653750808662444605440", 
               " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "6492002467322498690518783579215003921969728596661627781120", 
               " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "81537624974790958667808023131899006777367595635294863360", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "8860660025509117234658217190766277879685832445316300800", " ", 
               
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "62719752109185891633360527741604196772981576428421120", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{
              "6198813071518696716411331673936262142858230423879680", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{
              "20885128029463257216971055046535473558067305512960", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{
              "1890311945592115108739188417441065792920616960000", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"2174334480548960910480228727302201521649745920", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"181074078713304359983370740293888943230812160", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"28910719786171813595596875510684057600000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"2223901522013216430430528885437235200000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "+", 
           RowBox[{"61975866293587257384624979968", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "5836842340186273350591940149656845717325472527426479022936\
14134997217"}], "+", 
              RowBox[{
              "339518125735483473186025528549353014508279117918366126368904364\
809696", " ", "l"}], "+", 
              RowBox[{
              "290299653084147136172992685472180599575216838591069924746634760\
245856", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "954012069706215211823030968555032174071637527254760276693433380\
43136", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "402083160549488390310041123033739509964607138127324848867789554\
02112", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "872074855191495331439866259918560685873098841273522935654536826\
0608", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "246220454028760212061556295349144173994177980864475822835774364\
0576", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "370676928995538830873110702841685992273678376694063941465785499\
648", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "796734823482101032928340224386354837675617700636997936717182402\
56", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "845506152819752809453686009331038818096026873445057106254063206\
4", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "148402703459878936786626868566740775540734641705101395231440896\
0", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "110635856244239873050851976964851664036130561737464559205089280\
", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "16564348652929469481583805761362215099528925342357637742723072"\
, " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "851719808047320104329859382325416084286411035505926076366848", 
               " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "111974487252566568314131984110339714740067171257904418258944", 
               " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "3835321848960534483570262085280544511568050543196861628416", 
               " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "451638055759483239345427162086754634680859501413621825536", 
               " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "9730133343295297488260248412836648024765863977507880960", " ", 
               
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "1040322389595809005788506675442690529980868397377781760", " ", 
               
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "12832442440832098872596168091904650107104638240030720", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{
              "1256819782411337985786615754483047463255964745990144", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{
              "7537764416227021652636019048962837100923883356160", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"679760189341035791991155506442719275315332382720", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"1432104221209664186428493442316796141481492480", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"119191107881235840908826977157162176914391040", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"36218532696681910451394328617000370176000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"2786040976667839265491871432076951552000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "-", 
           RowBox[{"573850613829511642450231296", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "6374970465565686930049678002410287283673079812113809936644\
1174965821553"}], "+", 
              RowBox[{
              "280566048114281559617415746497751451226216651837741872808399685\
22330624", " ", "l"}], "+", 
              RowBox[{
              "249289022727860283575537083997375444306706401844537337093910181\
72380160", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "610666528390683173027223532461876232233809093071484755679502747\
0736384", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "268514488079040468951318770282521081486460238492726187181024818\
9472256", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "431623643922651975557239390677062550505385357119738810947733750\
480896", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "127024800804026150899263248884260474392401818391683743785819595\
014144", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "141378986112893556469144006443814340748739071464147247346886899\
13856", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "315653023452026594625290830883969638675475706343262435867328557\
8752", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "247339617164539082914374053047122381653569997313480149201758191\
616", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "448745503222443529436700943349322595498824842014180038497166950\
40", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "246745824939984742720811345752387175429346553890241631739287961\
6", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "379721498912526745205160705649775704790471014023855405090734080\
", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "14376318710690342764813880543170916118265513889418325379776512"\
, " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "1931290100506812935392503154315160221581090638663084163465216",
                " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "48569774050680789563099084756774453210112032257857206353920", 
               " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "5810517688927224840418110348066514416722764001839530639360", 
               " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "91506283055627206763540952801973418629012029157052252160", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "9886102384942580439558752778421449542821856269880524800", " ", 
               
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "88555787392750384487861606517444799342421232058368000", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{
              "8723684376421743033675194993440736999468009867182080", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{
              "37641160822261812769122098560961694679629173882880", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{
              "3402405710106157819905951572032775546641192058880", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"5090753811462951076546871796376306020935270400", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"423855056975776426053759330982978439557939200", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"89862555072679278035196491611294924800000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"6912504236359944464245883970099609600000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "+", 
           RowBox[{"1721551841488534927350693888", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "2399655454005781443756575970604598628277532943001987534031\
6318899092507"}], "+", 
              RowBox[{
              "115753086351624544216791600452407336443560167706070379899299801\
37246144", " ", "l"}], "+", 
              RowBox[{
              "101671067284732145947455451091707695421024053365574397846749418\
21884864", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "274334628926927319717146949195459573062735220829562611009070219\
9187456", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "119099315855601547810575049585204988050633502881747973464539377\
1164672", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "211347278191861377701166201380628698649196798160909243017879306\
436608", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "614243199373386315257238464470393053528740579336317505790168809\
47200", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "755690216124272576448122100677314020551428658803078515582953822\
6176", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "166787059975227512821898418051401431266286633120230131298027824\
7424", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "144600079521048533264805865116577874420478268916755152141035765\
760", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "259712897889469591901844047113150046926901340448198456239372369\
92", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "158155509975555209675874704726845533960434260636152736289652736\
0", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "241349738773011684740161728135181476340204733925378201275596800\
", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "10131915489923331970124498621472181599864333053899198997463040"\
, " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "1352101823007112630266091086443403281775830319990998491463680",
                " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "37765439011149086565212011403146140574685949372140240240640", 
               " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "4496001119584304888502733724898218989855075156756738867200", 
               " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "78812269531665102640671464126696692743801280994664775680", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "8487239164349643697554045918174783517902438082742845440", " ", 
               
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "84878889564718666188103169198609152380672540294512640", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{
              "8346410631173540688504521588557803169400526439710720", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{
              "40370505319954509044523885773026618802907402731520", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{
              "3646469173013688841192710164027621877952492339200", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"6149228325595505252359120253270773824372080640", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"511922297146252711119540672852994170783006720", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"123215196809454378492643580696875499520000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"9478092062265721422511044668990423040000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "-", 
           RowBox[{"452306628200473855061762506752", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "5013597956779270155482667958801448044117244015239181321408\
30298639"}], "+", 
              RowBox[{
              "637857743051658713659624088583102866934394526630591896025776377\
408", " ", "l"}], "+", 
              RowBox[{
              "456755229126112609975000777020760721792006808596279049372823099\
200", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "341070849544274286370959002844661037233664973446848465839126769\
152", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "118958367441270253281512277786419974470592396968778902400580433\
664", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "584113554273194785254718057092880497197983835506456071214278901\
76", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "137948700905010150315026511119188975748030616304896961264234659\
84", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "461489407195414007701462351792352911535345119118304197832828518\
4", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "847306753858020870240313620063871713973334312346313628341665792\
", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "195109811148906149409406564623130489490130334717086929705238528\
", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "29999789869708540350291748564735047405463575437363961168658432"\
, " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "4736839519311769538725552463589844839174478683276152265506816",
                " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "637786210135178220820111809923210563519389765981549606469632", 
               " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "67937184941355782729762381164850383807116401734974120656896", 
               " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "8238865682004980837345593110355221477602044624321053196288", 
               " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "573825666501905444636617011745583562958550771883118166016", 
               " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "63806443306380830614117575145753115983359041941593391104", " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "2755799214713358764833048873104543911270045654502604800", " ", 
               
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "283987966108849064527579326638254306954499932280586240", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "6958528039214756499459931366099038888200153407160320", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{
              "668004955874581321082818391838624794301701954732032", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{
              "7931463469287774259845230897872539993841084661760", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{"709651636508808040700804556056108475832294440960", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"2969925952866945329639853954951954135672422400", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"246865469606537762286520048075317387146035200", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"150806351769843644032267560962909798400000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"11600488597680280310174427766377676800000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "+", 
           RowBox[{"57701668618167446530512912384", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "3225678257482712977596902957467379106778879073800323862117\
63018932537"}], "+", 
              RowBox[{
              "228358222800575197446699609063441831046493725062093147024523468\
648336", " ", "l"}], "+", 
              RowBox[{
              "188767292045183817062491678601773587530183685732061212675409542\
149456", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "762754364158150835628568441994275468010290951793004930145940014\
25536", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "309821028941726984461948466462381981030161286375773398003018973\
00544", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "827987663774929186911255494391880867759084357490368750694049319\
3216", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "225566490514946437775478860031163792719635725861808556230316447\
3344", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "418064291066645589256638210669272465054020658821529124455429799\
936", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "869985421192275490482694019747168207288351503175018893602973532\
16", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "113425902088256432322130967258358147615203485355188909455245312\
00", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "193618804989035783107162321279572071063688208019999633925236326\
4", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "176920464629319113507536975700018345932830390266279448352391168\
", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "25890642556951538377844400709320305857712128246531229626662912"\
, " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "1628326200070659065050812015579454690806015313391055483699200",
                " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "210312862551182395058587841469283653324691234820309437644800", 
               " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "8798504334375738333652005791564452578515128033114991886336", 
               " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "1022886771570977680810318287816264717779909805226290315264", 
               " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "26903659553099080478757779669377156629258985113240207360", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "2852483979584170706588461879824725367491605619980369920", " ", 
               
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "42987594497175723629689857984394265789374276325867520", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{
              "4190827586841087747549091652049126925284286484447232", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{
              "30777124201303749721448649869604290781762583265280", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{
              "2770400932590831443811359796477427528425044705280", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"7176740781273711043464052305766960641500774400", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"597125896520216791260760260071346238862131200", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"224600460622190966698583698216115503104000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"17276958509399305130660284478162731008000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "-", 
           RowBox[{"28850834309083723265256456192", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "3732247435321090565339227613993333811641314023482819744185\
73928846681"}], "+", 
              RowBox[{
              "293080168896697864589903124025036904610133054448636952975370576\
754496", " ", "l"}], "+", 
              RowBox[{
              "237368729307754286576559864149869191441606188390686740445096252\
800576", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "106954589939002207898315526496641263916936184283799771184220707\
385856", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "424918121837053084764683797981634501252674747432177103152260797\
54496", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "126682794477049095732592488693982434881918985162366605746139412\
23424", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "337865064295243693639029569779146190753045368537828280091916045\
5168", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "697600618488390210449080101814086072907908424460424349329710383\
104", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "142431029444152999492447526481935915561351975417994749045116502\
016", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "206436899233994485736321781603891561867231903611845326728079605\
76", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "346714978662305815421484922686162598352741035311022203786598809\
6", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "351402984543527614997039589590483216495097815689408064255950848\
", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "50750681077502549978640113908378198215115099753443598356447232"\
, " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "3532917687285142112064764374741054494939441705946308403003392",
                " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "451698088290122610238710535051470110992341052547208604286976", 
               " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "20880108895337953496612531613398728991807507971397539332096", 
               " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "2409829064633997319941830686989765113007517865857693777920", 
               " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "69948518949619769438590152277730924693810332220396666880", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "7381395378327712481953194416901134629025893074883051520", " ", 
               
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "122688439162687705565218808824091398553649161604956160", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{
              "11929859820488546822672013688351223769111645564960768", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{
              "96642849129097686180528428601752991104883574702080", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{
              "8690386942896248494300399754602362073479842365440", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{
              "24859203862222966419473308248726554183970324480", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"2068013420845151754953736129037108153197527040", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"860856241622907200569494005625126912000000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"66219710894069784659191846586548224000000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "+", 
           RowBox[{"75384438033412309176960417792", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "1043665750237275480068544224453234057818308623348449456405\
8074320317"}], "+", 
              RowBox[{
              "116026703968011304257447455697896053868187049102685859795352490\
75712", " ", "l"}], "+", 
              RowBox[{
              "864277678155383720367902440611259659459649765125953369559967867\
1616", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "560665347855196555521325620358329178636837693444498699528152663\
8080", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "203747232355995059995534161450906014191422480559228276361340624\
1536", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "872003489603072943377559708324506612406826802726955167996988456\
960", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "213854854471761702030906540395992053277342398217048525445779783\
680", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "627562328689308049864828323511418029697916831084452705536734658\
56", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "119017827507970272252517978100367926741865905450471164577687470\
08", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "242139005412554610056076118939992670855495961069776673545545318\
4", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "382323012057006417696886921726921018947620214907573507999137792\
", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "53708249579059199033125991763786189346799372297163501465501696"\
, " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "7383336276068542290525520759802665554109678917939400584200192",
                " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "704129295611907517975845409088530032077056571245382156156928", 
               " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "86722052538499215295046206536720235979021652935884872351744", 
               " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "5436904060238037074036479254334256949723285280867045343232", 
               " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "611101942700868354405105445978684063892138186876890644480", 
               " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "23863364661326050264962085931226445217712047777183170560", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "2475914283225449222284777270334487198850289928230666240", " ", 
               
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "55040865746299383829292896216604053890095697855774720", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{
              "5303080834235074784887207313240017194100025978781696", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{
              "57265184967785347730243950039226159356640294338560", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{
              "5130928687772205758898560990409008455747507322880", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{
              "19555446219462719061762518705962781194856693760", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"1625851545590209507563283614571644120968724480", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"904553447604099420062306622061034864640000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"69581034431084570774023586312387297280000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "-", 
           RowBox[{"25128146011137436392320139264", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "8920050301580473971820249124339163440668593800969026205710\
1680928919"}], "+", 
              RowBox[{
              "876283953131148241532357352597364630835017454618013905321224605\
48096", " ", "l"}], "+", 
              RowBox[{
              "674387526245997054463979717933566120436291076881847664839937645\
91616", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "384364720563462681303520474233968801828172247661101335312008646\
75840", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "144573725698489183612340660696247319243852142694327448443953799\
13728", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "544646518658393168254539690790749984765037006052496934021436050\
6368", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              "137927188775858964537639745398977118490996450408870613286056004\
8128", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "357905109357719589407565712172045629389376360434322841201494851\
584", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "698010807917469888351929697396592207617230439461280227067591065\
60", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "126253964731255208918875714111600495793503772824967652032422871\
04", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "204022173630665152319129661531628376973309823078206869726350540\
8", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "256188063775233874222206870134071689179460966558436141459046400\
", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "35870977862112426984612014267794234808073552936552032991444992"\
, " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "3072967758320000238924898018154929680128723823269405437984768",
                " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "383733716009706557878084889258439269909512802048789419393024", 
               " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "21703085032305714424033608353397091279856557619166887018496", 
               " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "2463177995614017505041150440708225995027008614753397374976", 
               " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "87076578149589461694210669199056699228017282064643522560", " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "9090432343369685049661306147234134122852206533903646720", " ", 
               
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "183432327228894566421259320583907185486618557163765760", " ", 
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{
              "17732238986588457587032520490796138961554229348532224", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{
              "174112488581637545313342458501075661429494985523200", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{
              "15620649886024346663162093043593846481080486461440", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{
              "54174985778820989869286338397516050056578334720", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{"4505083448998123209747566219080652127008194560", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"2279687816870227046310875370964490649600000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"175360601297709772793144259304960819200000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}], "+", 
           RowBox[{"2792016223459715154702237696", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "-", "1911503240185357142972076439690431584260591564115186638288\
776349888677"}], "+", 
              RowBox[{
              "167343134853988197983513678189543787326169147373582624998713258\
1966048", " ", "l"}], "+", 
              RowBox[{
              "132378355320648430429191338870474693593629341283725244878637944\
8998240", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{
              "668610092207635334485060568213873747907842936919335925084024802\
029312", " ", 
               SuperscriptBox["l", "3"]}], "-", 
              RowBox[{
              "258980411729562572545488360065587220001702043371721257233175529\
625472", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
              "865358251534905293832395908036803879162611658972765849353279871\
71328", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
              
              "225291623208018637885136532270398799615876628496544593571139376\
57856", " ", 
               SuperscriptBox["l", "6"]}], "-", 
              RowBox[{
              "520197236149589785615695490033191847025580547393516035860297626\
4192", " ", 
               SuperscriptBox["l", "7"]}], "-", 
              RowBox[{
              "103955497124506270191971091207637826270524319053070669435483036\
0576", " ", 
               SuperscriptBox["l", "8"]}], "+", 
              RowBox[{
              "167994735299990663458035471935065236441984072283527937854650449\
920", " ", 
               SuperscriptBox["l", "9"]}], "+", 
              RowBox[{
              "277076614353686502584864911897201001705530038951267931008600637\
44", " ", 
               SuperscriptBox["l", "10"]}], "-", 
              RowBox[{
              "312136379570719571621901513848053105979715992344980213857255424\
0", " ", 
               SuperscriptBox["l", "11"]}], "-", 
              RowBox[{
              "444246696303331288223945581614996667044729663766787191103029248\
", " ", 
               SuperscriptBox["l", "12"]}], "+", 
              RowBox[{
              "34274174211374646365289670787866546049270621442288697684787200"\
, " ", 
               SuperscriptBox["l", "13"]}], "+", 
              RowBox[{
              "4333330307250648649927133246218172683898925545156193361592320",
                " ", 
               SuperscriptBox["l", "14"]}], "-", 
              RowBox[{
              "221452509665185160726248510664539608033551660193302810984448", 
               " ", 
               SuperscriptBox["l", "15"]}], "-", 
              RowBox[{
              "25355227002996965427423145820854241932737456755807247925248", 
               " ", 
               SuperscriptBox["l", "16"]}], "+", 
              RowBox[{
              "812081325082928477839524421942333242146247317062491832320", 
               " ", 
               SuperscriptBox["l", "17"]}], "+", 
              RowBox[{
              "85255985362603587296506059107376237423782514869560934400", " ", 
               SuperscriptBox["l", "18"]}], "-", 
              RowBox[{
              "1561648313254683829336029631546838664651532741671649280", " ", 
               
               SuperscriptBox["l", "19"]}], "-", 
              RowBox[{
              "151424412762923878388152956282947992850858922551017472", " ", 
               SuperscriptBox["l", "20"]}], "+", 
              RowBox[{
              "1351177133140867851520913976861368763130838872227840", " ", 
               SuperscriptBox["l", "21"]}], "+", 
              RowBox[{
              "121367174818648535091148954545841579178767794831360", " ", 
               SuperscriptBox["l", "22"]}], "-", 
              RowBox[{"382578148953905169285970287433078958733404405760", " ", 
               SuperscriptBox["l", "23"]}], "-", 
              RowBox[{
              "31820594874838300865559483073146276161236500480", " ", 
               SuperscriptBox["l", "24"]}], "+", 
              RowBox[{"14620209116911177985129811106472895971328000", " ", 
               SuperscriptBox["l", "25"]}], "+", 
              RowBox[{"1124631470531629075779216238959453536256000", " ", 
               SuperscriptBox["l", "26"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"20", ",", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "dt", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}]}], ")"}]}], 
            RowBox[{"6", " ", 
             SqrtBox["6"]}]]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
        "140635585006849260123623462087916666102656603621252302089194318285906\
0629504367001600000", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], "40"]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.778872504777926*^9, 
  3.778872572748638*^9}},ExpressionUUID->"97ab5608-4870-4a3e-9c52-\
4e6b86469845"]
},
WindowSize->{808, 703},
WindowMargins->{{148, Automatic}, {Automatic, 4}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 842523, 16732, 123424, "Input",ExpressionUUID->"97ab5608-4870-4a3e-9c52-4e6b86469845"]
}
]
*)


